Dihadron Angular Correlations in the $e^+e^-$ Collision

The precision of fixed-order calculations on the dihadron production in electron-positron annihilation is paramount for probing QCD factorization and constraining non-perturbative inputs. This paper investigates the QCD corrections to the angular separation distribution $\theta_{12}$ between two observed hadrons, $H_1$ and $H_2$, in the process $e^+e^- \to H_1 H_2 + X$ up to $\mathcal{O}(\alpha_s^2)$, with particular emphasis on the intermediate region $\theta_{12} \in (0,\pi)$. The partonic processes at this accuracy consist of two sorts of contributions, the real-virtual and double-real corrections. Of them, the evaluation of four-body phase space integrals in the latter case is at the core of this study. To address them, we first employ the integration-by-parts (IBP) identities to reduce the number of independent integrals and then apply the differential equations (DE) method to recursively solve the resulting master integrals. In kinematic regions where the invariant mass of the unresolved partons vanishes, IBP coefficients can develop divergences. To this end, we resum higher-order terms in the dimensional regulator for each master integral based on the asymptotic behavior of the canonical DEs. After combining the real and virtual corrections with the counter terms from fragmentation function renormalization, we demonstrate that the pole terms in the final analytic expressions exactly cancel out in all partonic channels, thereby providing a non-trivial validation of collinear factorization at the next-to-leading order (NLO). Eventually, when presenting our analytic expressions of the finite partonic coefficients, we transform the transcendental functions resulting from the DE solutions into classical (poly)logarithmic functions, in order to facilitate the implementation in event generators.

==> anc/Readme.txt <==
Ancillary files for finite Wilson coefficients of the paper: "Dihadron Angular Correlations in the e^+e^- collision"
Authors: Wan-Li Ju, Zhe-Yan Shu, Tong-Zhi Yang, Zhen-Hua Zhang and Hua Xing Zhu

The Wilson coefficients C_{ij;q}(x1,x2,z,mu) for the {qqbar, qq',q'qbar',qg, gg, qq} sectors are placed in the .m files {qqb.m, qqp.m, qpqbp.m, qg.m, gg.m, qq.m} respectively. These files represent the results at next-to-leading order, the leading order results can be found in Eq.(2.19) to Eq.(2.21) of the paper.

For the {qqb, qg} sectors, the regular part (mX^2=1-x1-x2+x1 x2 z>0) of the Wilson coefficients R_{ij;q} are placed in the .m files {qqb_regular.m, qg_regular.m}, and the mX^2->0 part are placed in the .m files {qqb_asy.m, qg_asy.m}.

For more details, see dihadronWilson.nb (put all these ancillary files into one folder "anc")

For any questions, please contact zhhzhang@pku.edu.cn




==> anc/dihadronWilson.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    754606,      21755]
NotebookOptionsPosition[    744029,      21549]
NotebookOutlinePosition[    744512,      21566]
CellTagsIndexPosition[    744469,      21563]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "The Wilson coefficients  for the  dihadron angular correlation in the  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["e", "+"], 
    SuperscriptBox["e", "-"]}], TraditionalForm]],ExpressionUUID->
  "83e459ff-4cee-434d-b235-37652ea073e2"],
 " collision"
}], "Title",
 CellChangeTimes->{{3.957407771856559*^9, 3.957407848120085*^9}, {
  3.957410091996334*^9, 3.957410093563064*^9}, {3.95851473117766*^9, 
  3.958514768824212*^9}},ExpressionUUID->"1e88602e-4536-46ec-996a-\
4465cff6af0a"],

Cell["\<\
Authors: Wan-Li Ju, Zhe-Yan Shu, Tong-Zhi Yang, Zhen-Hua Zhang and Hua Xing \
Zhu\
\>", "Subtitle",
 CellChangeTimes->{{3.958514065602179*^9, 3.958514109341967*^9}, {
  3.958516512099681*^9, 
  3.958516514597507*^9}},ExpressionUUID->"ab2b5d15-d041-452d-bf10-\
d4f076932ee1"],

Cell[CellGroupData[{

Cell["Description", "Chapter",
 CellChangeTimes->{{3.9574080491454067`*^9, 
  3.95740805956133*^9}},ExpressionUUID->"a89b06e2-2f67-4ffc-8bbb-\
5b49a0fed22e"],

Cell[TextData[{
 StyleBox["This is an ancillary file for the finite Wilson coefficients of \
the paper \[OpenCurlyDoubleQuote]Dihadron Angular Correlations in the ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["e", "+"], 
    SuperscriptBox["e", "-"]}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"e7390174-1ee0-4bb6-b975-b4428bf5c3b9"],
 StyleBox[" collision\[CloseCurlyDoubleQuote].  The finite Wilson \
coefficients ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["C", 
      RowBox[{" ", 
       RowBox[{"i", " ", "j", " "}]}]], "(", 
     RowBox[{
      SubscriptBox["x", "1"], ",", 
      SubscriptBox["x", "2"], ",", 
      RowBox[{"z", ";", "\[Mu]"}]}], ")"}], " "}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"b309847f-0df7-4301-a32d-d3a9678b2c23"],
 StyleBox["for the ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", " ", 
      OverscriptBox["q", "-"]}], ",", 
     RowBox[{"q", " ", 
      RowBox[{"q", "'"}]}], ",", 
     RowBox[{
      RowBox[{"q", "'"}], 
      RowBox[{
       OverscriptBox["q", "-"], "'"}]}], ",", 
     RowBox[{"q", " ", "g"}], ",", " ", 
     RowBox[{"g", " ", "g"}], ",", " ", 
     RowBox[{"q", " ", "q"}]}], "}"}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"2d39eed2-d89c-499d-9f1d-6e5b78b3799a"],
 StyleBox[" sectors are placed in the .m files {qqb.m, qqp.m, qpqbp.m, qg.m, \
gg.m, qq.m} respectively, in the same folder \[OpenCurlyDoubleQuote]anc\
\[CloseCurlyDoubleQuote] of this file.\n\nFor the ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", " ", 
      OverscriptBox["q", "-"]}], ",", " ", 
     RowBox[{"q", " ", "g"}]}], "}"}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"7f9b79f3-a588-4279-ad9e-bf1bf0d62f35"],
 StyleBox[" sectors, the regular part ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubsuperscriptBox["m", "X", "2"], "=", 
     RowBox[{
      RowBox[{"1", "-", 
       SubscriptBox["x", "1"], "-", 
       SubscriptBox["x", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "2"], " ", "z"}]}], ">", "0"}]}], ")"}], 
   TraditionalForm]],
  FontSize->16,ExpressionUUID->"85cb0091-9690-47c8-b1da-deb951f275f1"],
 StyleBox[" of the Wilson coefficients ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["R", 
      RowBox[{" ", 
       RowBox[{"i", " ", "j", " "}]}]], "(", 
     RowBox[{
      SubscriptBox["x", "1"], ",", 
      SubscriptBox["x", "2"], ",", 
      RowBox[{"z", ";", "\[Mu]"}]}], ")"}], " "}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"1a1a9f33-6de6-450e-a0cc-3a0ffead3ff1"],
 StyleBox["are placed in the .m files {qqb_regular.m, qg_regular.m},  and the \
",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["m", "X", "2"], "\[Rule]", "0"}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"329128ab-3cd0-4da7-bf99-27d46c7845bb"],
 StyleBox[" part are placed in the .m files {qqb_asy.m, qg_asy.m}. \n  \n\
These files represent the results at next-to-leading order (",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SubsuperscriptBox["\[Alpha]", "s", "2"], ")"}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"b8a299a6-b38f-4efb-a96f-80578f666665"],
 StyleBox["), the leading order results can be found in Eq.(2.19) to \
Eq.(2.21) of the paper.\n\n\n",
  FontSize->16],
 StyleBox["NOTATIONS:",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\n\n",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{"x1", ",", " ", "x2"}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"fbbf16e8-1831-4195-9e11-6a29fcdbae1f"],
 StyleBox[" => Energy fractions of the identified partons;\n\n",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["cos\[Theta]", "12"]}], ")"}], "/", "2"}]}], 
   TraditionalForm]],
  FontSize->16,ExpressionUUID->"ed81c2a5-9092-4dda-a45b-9a9cd2374013"],
 StyleBox[" with ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Theta]", "12"], TraditionalForm]],
  FontSize->16,ExpressionUUID->"4014ac02-8506-4c65-97b9-0792700e2ce9"],
 StyleBox[" the angle between the momenta of the identified partons;\n\n",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["m", "X"],
    FontSize->16], TraditionalForm]],
  FontSize->16,ExpressionUUID->"0a62a263-18d6-421c-828f-3b7c459b79b7"],
 StyleBox["=> Invariant mass of the unidentified partons, ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubsuperscriptBox["m", "X", "2"], "=", 
     RowBox[{"1", "-", 
      SubscriptBox["x", "1"], "-", 
      SubscriptBox["x", "2"], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "2"], " ", "z"}]}]}],
    FontSize->16], TraditionalForm]],
  FontSize->16,ExpressionUUID->"0dd9e34a-d08c-4198-acbf-cd53384904fd"],
 StyleBox[";\n\n",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"x1t", "(", 
     OverscriptBox["x1", "~"], ")"}], "=", 
    FractionBox[
     RowBox[{"1", "-", "x2"}], 
     RowBox[{"1", "-", "x2z"}]]}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"b1342bef-fe84-404e-9af6-d3eed2a0f13c"],
 StyleBox[", ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"x2t", "(", 
     OverscriptBox["x2", "~"], ")"}], "=", 
    FractionBox[
     RowBox[{"1", "-", "x1"}], 
     RowBox[{"1", "-", "x1z"}]]}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"3dab2915-b36f-4b7c-9f48-88e8b5ea3d6c"],
 StyleBox["\n\n\[Beta]=> Relative momentum between the identified partons and \
the unidentified partons, ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Beta]", "=", 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["x", "1"], "+", 
         SubscriptBox["x", "2"]}], ")"}], "2"], "-", 
      RowBox[{"4", " ", 
       SubscriptBox["x", "1"], 
       SubscriptBox["x", "2"], "z"}]}]]}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"b5e8bf2f-c999-423e-b0d7-eba4d47e114a"],
 StyleBox[";\n\n",
  FontSize->16],
 Cell[BoxData[
  FormBox["Nc", TraditionalForm]],
  FontSize->16,ExpressionUUID->"fd9c5bee-d074-4a62-946c-876ab61f780a"],
 StyleBox[" => Number of colors;\n\n",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{"NA", "=", 
    RowBox[{
     SuperscriptBox["Nc", "2"], "-", "1"}]}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"b1082aa7-eede-4c8f-bab7-e1f4aa7cc6ec"],
 StyleBox[";\n\n",
  FontSize->16],
 Cell[BoxData[
  FormBox["Nf", TraditionalForm]],
  FontSize->16,ExpressionUUID->"42ddbd2c-d682-402b-88bf-7bb6dd3d6799"],
 StyleBox["=> Number of active quark flavors;\n\n",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{"Lh", "=", 
    RowBox[{"ln", "(", 
     FractionBox[
      SuperscriptBox["Q", "2"], 
      SuperscriptBox["\[Mu]", "2"]], ")"}]}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"cf32f720-b216-4e0f-8f06-8758cf635d57"],
 StyleBox[" \n\ndeltad: Dirac delta function\n\npd: Star distribution\n\n\n",
  FontSize->16],
 StyleBox["NOTICE:\n\n",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["When we perform the convolution of the Wilson coefficients and the \
fragmentation functions to obtain the physical observables, we need to take \
the arguments of the Wilson coefficient for ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["m", "X", "2"], "\[Rule]", "0"}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"f24a1f08-4a0a-445b-884a-29afe647142b"],
 StyleBox[" to be ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", "z"}], "}"}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"ba4077ad-2d23-44ea-a462-f1a2828b7f15"],
 StyleBox[" or ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "2"], ",", "z"}], "}"}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"26d75409-ee3e-4bcb-97f3-0565d36882fd"],
 StyleBox[" for the consistency of the definition regions. In the files  \
{qqb.m, qg.m, qqb_regular.m, qg_regular.m}, we have expressed the ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["m", "X", "2"], "\[Rule]", "0"}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"6f6457e4-0131-450a-aa7d-7b8d1092e24c"],
 StyleBox[" part of the Wilson coefficients in terms of the arguments ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{
      OverscriptBox["x2", "~"], "=", 
      FractionBox[
       RowBox[{"1", "-", "x1"}], 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}]]}]}], "}"}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"54db6961-e70d-40b1-96a7-0667504d14e6"],
 ". ",
 StyleBox["One can",
  FontSize->16],
 " ",
 StyleBox["also choose the arguments ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      OverscriptBox["x1", "~"], "=", 
      FractionBox[
       RowBox[{"1", "-", "x2"}], 
       RowBox[{"1", "-", 
        RowBox[{"x2", " ", "z"}]}]]}], ",", "x2"}], "}"}], TraditionalForm]],
  FontSize->16,ExpressionUUID->"5dde8126-cb00-4201-8606-a57128a4df71"],
 StyleBox[" for the convolution.\n",
  FontSize->16]
}], "Abstract",
 CellChangeTimes->{{3.9574081669059277`*^9, 3.957408297486474*^9}, {
   3.957408355263402*^9, 3.9574084616390142`*^9}, {3.957408556052352*^9, 
   3.957408556798689*^9}, {3.957408651106298*^9, 3.957408798787105*^9}, {
   3.9574089733269978`*^9, 3.957409023147233*^9}, {3.9574090602824087`*^9, 
   3.957409210276367*^9}, {3.957409271222765*^9, 3.9574097713262053`*^9}, {
   3.957409816992401*^9, 3.957409834892358*^9}, {3.9574099288749447`*^9, 
   3.95740995345369*^9}, {3.957409983886633*^9, 3.957410022301847*^9}, {
   3.957410399795723*^9, 3.9574104523020887`*^9}, {3.957580444309183*^9, 
   3.957580445611882*^9}, 3.958514018203912*^9, {3.958514196468521*^9, 
   3.958514198097569*^9}, {3.95851433731929*^9, 3.958514340625658*^9}, 
   3.958514473202415*^9, {3.95851459845135*^9, 3.958514599836211*^9}, {
   3.958514644842182*^9, 3.9585147047678022`*^9}, {3.9585147857468777`*^9, 
   3.958515155910679*^9}, {3.958515194354597*^9, 3.9585151969662027`*^9}, {
   3.9585153304717417`*^9, 3.95851535443156*^9}, {3.9585153916470003`*^9, 
   3.958515468834877*^9}, {3.958515550955791*^9, 3.958515761384947*^9}, {
   3.958515929856242*^9, 3.9585162561759357`*^9}, {3.958516289905645*^9, 
   3.9585164453945827`*^9}, {3.958588423547998*^9, 3.95858842883412*^9}},
 TextJustification->
  0.25,ExpressionUUID->"84aeafee-a620-42bd-ba89-6a21bfa54d46"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The Wilson coefficients", "Chapter",
 CellChangeTimes->{{3.9574100730114117`*^9, 
  3.957410105372705*^9}},ExpressionUUID->"01296799-1465-4b45-999c-\
7719c9c4b98f"],

Cell[CellGroupData[{

Cell[" Format setting and variable replacement rules", "Section",
 CellChangeTimes->{{3.948063268027194*^9, 3.9480632721909447`*^9}, {
  3.957410530433412*^9, 3.9574105374283237`*^9}, {3.9585101970915813`*^9, 
  3.9585102318521967`*^9}},ExpressionUUID->"3c373930-c8fa-4c6a-bac2-\
dd12c70acc73"],

Cell[CellGroupData[{

Cell["The delta and star distribution", "Subsection",
 CellChangeTimes->{{3.950307515116618*^9, 3.950307526980384*^9}, {
  3.957580547303907*^9, 
  3.957580548108782*^9}},ExpressionUUID->"d5b9fa01-e565-426c-9792-\
05d4cccd672a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Format", "[", 
   RowBox[{"pd", "[", "x_", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SubscriptBox", "[", 
    RowBox[{
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<[\>\"", ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToBoxes", "[", "x", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<[\>\"", "\[Rule]", "\"\<(\>\""}], ",", 
            RowBox[{"\"\<]\>\"", "\[Rule]", "\"\<)\>\""}]}], "}"}]}], ")"}], 
        ",", "\"\<]\>\""}], "}"}], "]"}], ",", "\"\<*\>\""}], "]"}], "//", 
   "DisplayForm"}]}]], "Input",
 CellChangeTimes->{{3.947928439968275*^9, 3.9479284399694567`*^9}, {
   3.9479284702169657`*^9, 3.947928505221066*^9}, {3.94792865452612*^9, 
   3.947928670863974*^9}, {3.9479287171481237`*^9, 3.947928736770121*^9}, {
   3.947929062818718*^9, 3.947929064396641*^9}, {3.947929495191453*^9, 
   3.9479295255739117`*^9}, {3.947929790017693*^9, 3.947929790142906*^9}, {
   3.9479314438044167`*^9, 3.947931449792872*^9}, 3.957580463213389*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"b28361fe-22f6-4fcd-8fd3-78fcaae171cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Format", "[", 
   RowBox[{"deltad", "[", "x_", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"RowBox", "[", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Delta]\>\"", ",", "\"\<(\>\"", ",", 
      RowBox[{"ToBoxes", "[", "x", "]"}], ",", "\"\<)\>\""}], "}"}], "]"}], "//",
    "DisplayForm"}]}]], "Input",
 CellChangeTimes->{{3.947930099248164*^9, 3.947930190844371*^9}, {
  3.947931475341404*^9, 3.94793148348422*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"fbfc09d6-cf65-4337-b466-52d3a40137f1"]
}, Closed]],

Cell[CellGroupData[{

Cell["The tilde variables", "Subsection",
 CellChangeTimes->{{3.9585081367209063`*^9, 
  3.9585081421768703`*^9}},ExpressionUUID->"3ed1daf5-c0cc-49fe-87e6-\
a9aab6ec7eee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Format", "[", "x1t", "]"}], ":=", 
  RowBox[{
   RowBox[{"OverscriptBox", "[", 
    RowBox[{
     RowBox[{"ToBoxes", "[", "x1", "]"}], ",", "\"\<\[Tilde]\>\""}], "]"}], "//",
    "DisplayForm"}]}]], "Input",
 CellChangeTimes->{{3.9585077625904293`*^9, 3.958507800602296*^9}, {
  3.9585078603763866`*^9, 3.958507923417122*^9}, {3.958508063121749*^9, 
  3.958508085728498*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"15df9467-414a-4e05-82af-02e146f3c284"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Format", "[", "x2t", "]"}], ":=", 
  RowBox[{
   RowBox[{"OverscriptBox", "[", 
    RowBox[{
     RowBox[{"ToBoxes", "[", "x2", "]"}], ",", "\"\<\[Tilde]\>\""}], "]"}], "//",
    "DisplayForm"}]}]], "Input",
 CellChangeTimes->{{3.95850816201576*^9, 3.958508164976926*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"f1080bb2-34ea-48bf-8cf1-a9e279bcd74c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xtrep", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x1t", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x2", " ", "z"}]}], ")"}]}]}], ",", 
    RowBox[{"x2t", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}], ")"}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.958508987851183*^9, 3.958509030196292*^9}, {
  3.958510236611148*^9, 3.958510250468812*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"438bddb3-6a9f-4d3e-a8d0-fe6e601641b4"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FormBox[
      TagBox[
       OverscriptBox["x1", "\[Tilde]"],
       DisplayForm],
      TraditionalForm], "\[Rule]", 
     FractionBox[
      RowBox[{"1", "-", "x2"}], 
      RowBox[{"1", "-", 
       RowBox[{"x2", " ", "z"}]}]]}], ",", 
    RowBox[{
     FormBox[
      TagBox[
       OverscriptBox["x2", "\[Tilde]"],
       DisplayForm],
      TraditionalForm], "\[Rule]", 
     FractionBox[
      RowBox[{"1", "-", "x1"}], 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}]]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.958509030765829*^9, {3.958510237152577*^9, 3.9585102513007803`*^9}, 
   3.958510741604924*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"3491544b-3d88-469c-93e3-e039ca7e9654"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"q", " ", 
    OverscriptBox["q", "-"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "70d046fc-3bfa-461a-a187-53f0c763481d"],
 " sector"
}], "Section",
 CellChangeTimes->{{3.9574101094897003`*^9, 
  3.957410121649803*^9}},ExpressionUUID->"519ed1bf-25c6-48c7-9903-\
8375dcdcbb11"],

Cell[CellGroupData[{

Cell["The Wilson coefficient ", "Subsection",
 CellChangeTimes->{{3.9574101434563437`*^9, 
  3.957410156637803*^9}},ExpressionUUID->"4635fd64-6dd3-46eb-b9df-\
fa379001b85e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WC", "[", "\"\<qqb\>\"", "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<qqb.m\>\""}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.957410207114311*^9, 3.957410252415362*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"48895a8a-c272-48f6-bdc7-ba1868c3596d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   TagBox[
    FrameBox[GridBox[{
       {
        ItemBox[
         TagBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "x2", " ", "Lh"}], "+", 
                RowBox[{"2", " ", "Lh"}], "+", "x2", "-", "1"}], ")"}], " ", 
              SuperscriptBox["NA", "2"]}], 
             RowBox[{
              SuperscriptBox["Nc", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}]}]]}], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x1", " ", "Lh"}], "+", 
               RowBox[{"x1", " ", "x2", " ", "Lh"}], "+", 
               TemplateBox[{"2"},
                "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"x1", " ", "x2"}], "-", "1"}], ")"}], " ", 
             SuperscriptBox["NA", "2"]}], 
            RowBox[{
             SuperscriptBox["Nc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
           FractionBox[
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]], "+", 
           TemplateBox[{"80"},
            "OutputSizeLimit`Skeleton"], "+", 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{
            RowBox[{"log", "(", "x2", ")"}], " ", 
            RowBox[{"(", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
           RowBox[{
            RowBox[{"log", "(", "x1", ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "+", "1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "+", "1"}], ")"}], " ", 
                SuperscriptBox["NA", "2"]}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "+", "1"}], ")"}], " ", 
                SuperscriptBox["NA", "2"]}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "+", "1"}], ")"}], " ", 
                SuperscriptBox["NA", "2"]}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{"8", " ", 
                SuperscriptBox["NA", "2"]}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "Nc", " ", 
                   SuperscriptBox["z", "2"]}], "-", 
                  RowBox[{"2", " ", "Nc", " ", "z"}], "-", 
                  RowBox[{"2", " ", "z"}], "+", "Nc", "-", "2"}], ")"}], " ", 
                "NA"}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
              TemplateBox[{"32"},
               "OutputSizeLimit`Skeleton"], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"], " ", 
                   SuperscriptBox["Nc", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"], " ", 
                   SuperscriptBox["Nc", "2"]}], "+", 
                  RowBox[{"2", " ", "x1", " ", 
                   SuperscriptBox["Nc", "2"]}], "+", 
                  RowBox[{"2", " ", "x2", " ", 
                   SuperscriptBox["Nc", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["Nc", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}], "+", "x1", "+", 
                  RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}], " ", "NA"}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                SubsuperscriptBox["m", "X", "2"]}]], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], 
                " ", "NA"}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x2"}], ")"}], " ", 
                SubsuperscriptBox["m", "X", "2"]}]], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", 
                "NA"}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x2"}], ")"}], " ", 
                SubsuperscriptBox["m", "X", "2"]}]]}], ")"}]}]}],
          Short[#, 5]& ],
         BaseStyle->{Deployed -> False},
         StripOnInput->False]},
       {GridBox[{
          {
           PaneBox[
            TagBox[
             TooltipBox[
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource[
                  "FEStrings", "sizeBriefExplanation"], TraditionalForm],
                 ImageSizeCache->{35.9765625, {1., 8.}}],
                StripOnInput->False,
                DynamicUpdating->True,
                LineSpacing->{1, 2},
                LineIndent->0,
                LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
               StripOnInput->False],
              StyleBox[
               DynamicBox[
                ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                 TraditionalForm]], DynamicUpdating -> True, LineIndent -> 0, 
               LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
               LineSpacing -> {1, 2}, StripOnInput -> False]],
             Annotation[#, 
              Style[
               Dynamic[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
               DynamicUpdating -> True, LineIndent -> 0, 
               LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
               LineSpacing -> {1, 2}], "Tooltip"]& ],
            Alignment->Center,
            BaselinePosition->Baseline,
            ImageSize->{Automatic, {25, Full}}], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                 TraditionalForm],
                ImageSizeCache->{35.9765625, {1., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                 TraditionalForm]],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, {25, Full}}],
            Appearance->None,
            BaselinePosition->Baseline,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             OutputSizeLimit`Defer, 6, 20772800723761227932, 5/2],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                 TraditionalForm],
                ImageSizeCache->{35.9765625, {1., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                 TraditionalForm]],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, {25, Full}}],
            Appearance->None,
            BaselinePosition->Baseline,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             OutputSizeLimit`Defer, 6, 20772800723761227932, 5 2],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                 TraditionalForm],
                ImageSizeCache->{35.9765625, {1., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                 TraditionalForm]],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, {25, Full}}],
            Appearance->None,
            BaselinePosition->Baseline,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             OutputSizeLimit`Defer, 6, 20772800723761227932, Infinity],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                 TraditionalForm],
                ImageSizeCache->{62.736328125, {1., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                 TraditionalForm],
                ImageSizeCache->{62.736328125, {1., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, {25, Full}}],
            Appearance->None,
            BaselinePosition->Baseline,
            ButtonFunction:>FrontEndExecute[{
               FrontEnd`SetOptions[
               FrontEnd`$FrontEnd, 
                FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
               FrontEnd`FrontEndToken["PreferencesDialog"]}],
            Evaluator->None,
            Method->"Preemptive"]}
         },
         AutoDelete->False,
         FrameStyle->GrayLevel[0.85],
         GridBoxDividers->{"Columns" -> {False, {True}}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{2}}}]}
      },
      DefaultBaseStyle->"Column",
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.5599999999999999]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], 
          Offset[1.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     BaseStyle->"OutputSizeLimit",
     FrameMargins->{{12, 12}, {0, 15}},
     FrameStyle->GrayLevel[0.85],
     RoundingRadius->5,
     StripOnInput->False],
    Deploy,
    DefaultBaseStyle->"Deploy"],
   If[20772800723761227932 === $SessionID, 
    Out[6], Message[
      MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; Null]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.957410253429112*^9, 3.9574105613971853`*^9, 
  3.958510744336878*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"d7bbc983-fdca-4c8b-8b54-7e9c2edbe21b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The regular part of the Wilson coefficient", "Subsection",
 CellChangeTimes->{{3.957410279424666*^9, 
  3.957410297080682*^9}},ExpressionUUID->"12d3f808-c959-492a-b6aa-\
28123af8c78a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WC", "[", "\"\<qqb,regular\>\"", "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<qqb_regular.m\>\""}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9574103132981243`*^9, 3.957410318993565*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c0f2726e-2240-41bf-8fa0-c20bed7328ec"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   TagBox[
    FrameBox[GridBox[{
       {
        ItemBox[
         TagBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "x2", " ", "Lh"}], "+", 
                RowBox[{"2", " ", "Lh"}], "+", "x2", "-", "1"}], ")"}], " ", 
              SuperscriptBox["NA", "2"]}], 
             RowBox[{
              SuperscriptBox["Nc", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}]}]]}], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x1", " ", "Lh"}], "+", 
               RowBox[{"x1", " ", "x2", " ", "Lh"}], "+", 
               TemplateBox[{"2"},
                "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"x1", " ", "x2"}], "-", "1"}], ")"}], " ", 
             SuperscriptBox["NA", "2"]}], 
            RowBox[{
             SuperscriptBox["Nc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
           FractionBox[
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]], "+", 
           TemplateBox[{"77"},
            "OutputSizeLimit`Skeleton"], "+", 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{
            RowBox[{"log", "(", "x2", ")"}], " ", 
            RowBox[{"(", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
           RowBox[{
            RowBox[{"log", "(", "x1", ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "+", "1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "+", "1"}], ")"}], " ", 
                SuperscriptBox["NA", "2"]}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "+", "1"}], ")"}], " ", 
                SuperscriptBox["NA", "2"]}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "+", "1"}], ")"}], " ", 
                SuperscriptBox["NA", "2"]}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{"8", " ", 
                SuperscriptBox["NA", "2"]}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "Nc", " ", 
                   SuperscriptBox["z", "2"]}], "-", 
                  RowBox[{"2", " ", "Nc", " ", "z"}], "-", 
                  RowBox[{"2", " ", "z"}], "+", "Nc", "-", "2"}], ")"}], " ", 
                "NA"}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
              TemplateBox[{"32"},
               "OutputSizeLimit`Skeleton"], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"], " ", 
                   SuperscriptBox["Nc", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"], " ", 
                   SuperscriptBox["Nc", "2"]}], "+", 
                  RowBox[{"2", " ", "x1", " ", 
                   SuperscriptBox["Nc", "2"]}], "+", 
                  RowBox[{"2", " ", "x2", " ", 
                   SuperscriptBox["Nc", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["Nc", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}], "+", "x1", "+", 
                  RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}], " ", "NA"}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                SubsuperscriptBox["m", "X", "2"]}]], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], 
                " ", "NA"}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x2"}], ")"}], " ", 
                SubsuperscriptBox["m", "X", "2"]}]], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", 
                "NA"}], 
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x2"}], ")"}], " ", 
                SubsuperscriptBox["m", "X", "2"]}]]}], ")"}]}]}],
          Short[#, 5]& ],
         BaseStyle->{Deployed -> False},
         StripOnInput->False]},
       {GridBox[{
          {
           PaneBox[
            TagBox[
             TooltipBox[
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource[
                  "FEStrings", "sizeBriefExplanation"], TraditionalForm],
                 ImageSizeCache->{35.9765625, {1., 8.}}],
                StripOnInput->False,
                DynamicUpdating->True,
                LineSpacing->{1, 2},
                LineIndent->0,
                LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
               StripOnInput->False],
              StyleBox[
               DynamicBox[
                ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                 TraditionalForm]], DynamicUpdating -> True, LineIndent -> 0, 
               LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
               LineSpacing -> {1, 2}, StripOnInput -> False]],
             Annotation[#, 
              Style[
               Dynamic[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
               DynamicUpdating -> True, LineIndent -> 0, 
               LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
               LineSpacing -> {1, 2}], "Tooltip"]& ],
            Alignment->Center,
            BaselinePosition->Baseline,
            ImageSize->{Automatic, {25, Full}}], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                 TraditionalForm],
                ImageSizeCache->{35.9765625, {1., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                 TraditionalForm]],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, {25, Full}}],
            Appearance->None,
            BaselinePosition->Baseline,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             OutputSizeLimit`Defer, 7, 20772800723761227932, 5/2],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                 TraditionalForm],
                ImageSizeCache->{35.9765625, {1., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                 TraditionalForm]],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, {25, Full}}],
            Appearance->None,
            BaselinePosition->Baseline,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             OutputSizeLimit`Defer, 7, 20772800723761227932, 5 2],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                 TraditionalForm],
                ImageSizeCache->{35.9765625, {1., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                 TraditionalForm]],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, {25, Full}}],
            Appearance->None,
            BaselinePosition->Baseline,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             OutputSizeLimit`Defer, 7, 20772800723761227932, Infinity],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                 TraditionalForm],
                ImageSizeCache->{62.736328125, {1., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                 TraditionalForm]],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, {25, Full}}],
            Appearance->None,
            BaselinePosition->Baseline,
            ButtonFunction:>FrontEndExecute[{
               FrontEnd`SetOptions[
               FrontEnd`$FrontEnd, 
                FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
               FrontEnd`FrontEndToken["PreferencesDialog"]}],
            Evaluator->None,
            Method->"Preemptive"]}
         },
         AutoDelete->False,
         FrameStyle->GrayLevel[0.85],
         GridBoxDividers->{"Columns" -> {False, {True}}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{2}}}]}
      },
      DefaultBaseStyle->"Column",
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.5599999999999999]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], 
          Offset[1.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     BaseStyle->"OutputSizeLimit",
     FrameMargins->{{12, 12}, {0, 15}},
     FrameStyle->GrayLevel[0.85],
     RoundingRadius->5,
     StripOnInput->False],
    Deploy,
    DefaultBaseStyle->"Deploy"],
   If[20772800723761227932 === $SessionID, 
    Out[7], Message[
      MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; Null]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9574103199742413`*^9, 3.957410558781605*^9, 
  3.958510748254496*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"78d0e90f-05a7-4fcd-bf30-2d5270bbe5f2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Basis of the regular part of the Wilson coefficient", "Subsection",
 CellChangeTimes->{{3.957410893171817*^9, 
  3.9574109114437237`*^9}},ExpressionUUID->"25ad5ed0-c329-4dc1-9dc8-\
f7c2e3927454"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Basis", "[", "\"\<qqb,regular\>\"", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Log", "[", "2", "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x1"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x2"}], "]"}], ",", 
    RowBox[{"Log", "[", "x1", "]"}], ",", 
    RowBox[{"Log", "[", "x2", "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      RowBox[{"x1", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      RowBox[{"x2", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", 
      RowBox[{"x1", "*", "z"}], "-", 
      RowBox[{"x1", "*", "x2", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", 
      RowBox[{"x2", "*", "z"}], "-", 
      RowBox[{"x1", "*", "x2", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{
      SubscriptBox["m", "X"], "^", "2"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.957410966448398*^9, 3.957410979842678*^9}, {
  3.957411019119506*^9, 3.9574111797442417`*^9}, {3.9574112797924547`*^9, 
  3.957411293592792*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"e924fea0-9781-4c42-9eef-53a441b4a0c6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"log", "(", "2", ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x1"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", "x1", ")"}], ",", 
    RowBox[{"log", "(", "x2", ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x1", " ", "z"}]}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x2", " ", "z"}]}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{"x1", " ", 
       RowBox[{"(", 
        RowBox[{"-", "x2"}], ")"}], " ", "z"}], "-", 
      RowBox[{"x1", " ", "z"}], "+", "x1", "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{"x1", " ", 
       RowBox[{"(", 
        RowBox[{"-", "x2"}], ")"}], " ", "z"}], "+", "x1", "-", 
      RowBox[{"x2", " ", "z"}], "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{"-", "\[Beta]"}], "+", "x1", "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"\[Beta]", "+", "x1", "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     SubsuperscriptBox["m", "X", "2"], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "z"}], ")"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.957411181328597*^9, {3.957411280897067*^9, 3.957411294886388*^9}},
 CellLabel->"Out[19]=",ExpressionUUID->"9bfad960-8d91-4668-b839-61ff94944f88"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["m", "x", "2"], "\[Rule]", "0"}], TraditionalForm]],
  ExpressionUUID->"af58f78b-5258-484a-a89f-3f04f7c78bca"],
 " part of the Wilson coefficient"
}], "Subsection",
 CellChangeTimes->{{3.957410279424666*^9, 3.957410297080682*^9}, {
  3.9574103349036627`*^9, 
  3.9574103546291437`*^9}},ExpressionUUID->"99f2aa33-a717-439a-b06c-\
ac76b0772b77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WC", "[", "\"\<qqb,asy\>\"", "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<qqb_asy.m\>\""}], 
   "]"}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"b0eb7c20-5182-4616-a230-6d12675630f1"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FormBox[
     TagBox[
      RowBox[{"\[Delta]", "(", 
       SubsuperscriptBox["m", "X", "2"], ")"}],
      DisplayForm],
     TraditionalForm], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"NA", " ", 
         RowBox[{"(", 
          RowBox[{"NA", "+", "2"}], ")"}], " ", "x1", " ", 
         FormBox[
          TagBox[
           OverscriptBox["x2", "\[Tilde]"],
           DisplayForm],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x1", "2"], "+", 
           SuperscriptBox[
            FormBox[
             TagBox[
              OverscriptBox["x2", "\[Tilde]"],
              DisplayForm],
             TraditionalForm], "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"log", "(", 
             RowBox[{"1", "-", "x1"}], ")"}], "+", 
            RowBox[{"log", "(", 
             RowBox[{"1", "-", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm]}], ")"}]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm]}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"Lh", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"Nc", "-", "Nf"}], ")"}]}], "+", "9"}], ")"}], " ", "x1", 
        " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox[
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], "2"]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm]}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"9", " ", 
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "x1"}], "-", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], "+", "2"}], ")"}]}]], 
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x1", " ", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox[
                 FormBox[
                  TagBox[
                   OverscriptBox["x2", "\[Tilde]"],
                   DisplayForm],
                  TraditionalForm], "2"]}], ")"}]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x1", "+", 
                 FormBox[
                  TagBox[
                   OverscriptBox["x2", "\[Tilde]"],
                   DisplayForm],
                  TraditionalForm], "-", "1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"x1", "+", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"x1", " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "36"}], " ", 
              RowBox[{"(", 
               RowBox[{"x1", "+", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "-", "1"}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox[
                 FormBox[
                  TagBox[
                   OverscriptBox["x2", "\[Tilde]"],
                   DisplayForm],
                  TraditionalForm], "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"x1", "+", 
                    FormBox[
                    TagBox[
                    OverscriptBox["x2", "\[Tilde]"],
                    DisplayForm],
                    TraditionalForm], "-", "1"}], ")"}], "2"]}]}], ")"}]}], 
             "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox[
                 FormBox[
                  TagBox[
                   OverscriptBox["x2", "\[Tilde]"],
                   DisplayForm],
                  TraditionalForm], "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "10"}], " ", "Nc", " ", "Nf", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x1"}], "-", 
                   FormBox[
                    TagBox[
                    OverscriptBox["x2", "\[Tilde]"],
                    DisplayForm],
                    TraditionalForm], "+", "2"}], ")"}]}], "-", 
                RowBox[{"67", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "+", 
                   FormBox[
                    TagBox[
                    OverscriptBox["x2", "\[Tilde]"],
                    DisplayForm],
                    TraditionalForm]}], ")"}]}], "+", "152"}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"NA", " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x1"}], ")"}], " ", "x1"}], "+", 
             RowBox[{"NA", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  TagBox[
                   OverscriptBox["x2", "\[Tilde]"],
                   DisplayForm],
                  TraditionalForm], " ", "x1"}], "+", "x1", "+", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "-", "1"}], ")"}]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", "x1"}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "Lh", " ", 
           SuperscriptBox["NA", "2"], " ", "x1", " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox[
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm], "2"]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm]}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"log", "(", 
        RowBox[{"1", "-", "x1"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"NA", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm]}], ")"}], " ", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm]}], "+", 
             RowBox[{"NA", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 FormBox[
                  TagBox[
                   OverscriptBox["x2", "\[Tilde]"],
                   DisplayForm],
                  TraditionalForm], " ", "x1"}], "+", "x1", "+", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "-", "1"}], ")"}]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "Lh", " ", 
           SuperscriptBox["NA", "2"], " ", "x1", " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox[
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm], "2"]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm]}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"log", "(", 
        RowBox[{"1", "-", 
         FormBox[
          TagBox[
           OverscriptBox["x2", "\[Tilde]"],
           DisplayForm],
          TraditionalForm]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "+", "3"}], ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "x1"}], "-", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], "+", "2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x1", " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          SuperscriptBox[
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}], "2"]}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x1", " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             TagBox[
              OverscriptBox["x2", "\[Tilde]"],
              DisplayForm],
             TraditionalForm], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}], "2"]}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{"1", "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x1", " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}], "2"], "+", 
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox[
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm], "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"log", "(", 
            RowBox[{"1", "-", "x1"}], ")"}], " ", 
           RowBox[{"log", "(", "x1", ")"}]}], "+", 
          TemplateBox[{"2", 
            RowBox[{"1", "-", "x1"}]},
           "PolyLog"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x1", " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}], "2"], "+", 
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox[
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm], "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"log", "(", 
            RowBox[{"1", "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FormBox[
             TagBox[
              OverscriptBox["x2", "\[Tilde]"],
              DisplayForm],
             TraditionalForm], ")"}]}], "+", 
          TemplateBox[{"2", 
            RowBox[{"1", "-", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"], DisplayForm], 
               TraditionalForm]}]},
           "PolyLog"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x1", " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox[
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x1", "+", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm], "-", "1"}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"log", "(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], " ", 
           RowBox[{"log", "(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}]}], "+", 
          TemplateBox[{"2", 
            RowBox[{"x1", "+", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"], DisplayForm], 
               TraditionalForm], "-", "1"}]},
           "PolyLog"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", "Lh", " ", "x1", " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox[
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], "2"]}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"x1", " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox[
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "11"}], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "Nf", " ", "Nc"}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"log", "(", 
            RowBox[{"1", "-", "x1"}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"log", "(", 
            RowBox[{"1", "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm]}], ")"}]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"log", "(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}]}]}], ")"}], " ", "NA"}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       TagBox[
        SubscriptBox[
         RowBox[{"[", 
          FractionBox["1", 
           SubsuperscriptBox["m", "X", "2"]], "]"}], "*"],
        DisplayForm],
       TraditionalForm], "-", 
      FractionBox["1", 
       SubsuperscriptBox["m", "X", "2"]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"NA", "-", "1"}], ")"}], " ", "NA", " ", "x1", " ", 
     FormBox[
      TagBox[
       OverscriptBox["x2", "\[Tilde]"],
       DisplayForm],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x1", "2"], "+", 
       SuperscriptBox[
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        TagBox[
         SubscriptBox[
          RowBox[{"[", 
           FractionBox[
            RowBox[{"Log", "(", 
             SubsuperscriptBox["m", "X", "2"], ")"}], 
            SubsuperscriptBox["m", "X", "2"]], "]"}], "*"],
         DisplayForm],
        TraditionalForm], "-", 
       FractionBox[
        RowBox[{"log", "(", 
         SubsuperscriptBox["m", "X", "2"], ")"}], 
        SubsuperscriptBox["m", "X", "2"]]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FormBox[
        TagBox[
         OverscriptBox["x2", "\[Tilde]"],
         DisplayForm],
        TraditionalForm]}], ")"}]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.957411555626087*^9, 3.957580496514783*^9, 
  3.958510756086907*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"ac2e45da-b78d-45b8-8a87-beac1c56b9bb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Basis of the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["m", "x", "2"], "\[Rule]", "0"}], TraditionalForm]],
  ExpressionUUID->"e8401364-5111-4a73-bd5d-e0250b07f787"],
 " part of the Wilson coefficient as a function of {x1,x2}"
}], "Subsection",
 CellChangeTimes->{{3.957410893171817*^9, 3.9574109114437237`*^9}, 
   3.957411229674122*^9, {3.958510761866946*^9, 
   3.9585108258047523`*^9}},ExpressionUUID->"6f344a31-8885-4401-8a39-\
3e7b00cccb7c"],

Cell["The basis of the coefficients of plus distribution", "Text",
 CellChangeTimes->{{3.9574113545048656`*^9, 
  3.957411383678604*^9}},ExpressionUUID->"d7ed2c87-94c5-4bba-80e6-\
11f105b999d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Basispd", "[", "\"\<qqb,asy\>\"", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x1"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x2"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", "1"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9574112988566523`*^9, 3.957411308741456*^9}, {
  3.95741135961582*^9, 3.957411359809119*^9}, {3.957411390803121*^9, 
  3.9574114144077177`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"5c46b500-67e5-45a6-aa74-6b1dda1f6163"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x1"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"x1", "+", "x2", "-", "1"}], ")"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.957411406916041*^9, 3.9574114158178673`*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"a1bf198d-7316-485c-b00c-56178ea45880"]
}, Open  ]],

Cell["The basis of the coefficients of delta function", "Text",
 CellChangeTimes->{{3.9574113545048656`*^9, 3.957411383678604*^9}, {
  3.957411429131222*^9, 
  3.957411431575624*^9}},ExpressionUUID->"8919cb72-2544-4408-a881-\
14d5a242b9dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Basisdeltad", "[", "\"\<qqb,asy,weight1\>\"", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x1"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x2"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", "1"}], "]"}]}], "}"}], 
  RowBox[{"(*", 
   RowBox[{"weight", "-", 
    RowBox[{"one", " ", "basis"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9574112988566523`*^9, 3.957411308741456*^9}, {
  3.95741135961582*^9, 3.957411359809119*^9}, {3.957411390803121*^9, 
  3.9574114351735277`*^9}, {3.9574116963768873`*^9, 
  3.957411720710548*^9}},ExpressionUUID->"15294797-aa9d-4f3f-a11d-\
f51c61f7eea9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x1"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"x1", "+", "x2", "-", "1"}], ")"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.957411406916041*^9, 3.9574114158178673`*^9}, 
   3.957411709499889*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"28d9aa2c-2442-42f2-b037-08ca48c8c683"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Basisdeltad", "[", "\"\<qqb,asy,weight2\>\"", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "x1"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "x2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "x2"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"2", "-", "x1", "-", "x2"}], "]"}], 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2", "-", "1"}], "]"}]}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"x1", "+", "x2", "-", "1"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}]}], ")"}], "^", "2"}], ",", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "x1"}], "]"}], 
     RowBox[{"Log", "[", 
      RowBox[{"x1", "+", "x2", "-", "1"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "x2"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x1", "+", "x2", "-", "1"}], "]"}]}]}], "}"}], 
  RowBox[{"(*", 
   RowBox[{"weight", "-", 
    RowBox[{"two", " ", "basis"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.957411731879105*^9, 3.957411814969553*^9}, {
  3.9574118608282433`*^9, 3.9574119202176027`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"cc9d1f94-dfa2-42e7-8a9a-93479de2220e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     TemplateBox[{"2", 
       RowBox[{"1", "-", "x1"}]},
      "PolyLog"], "+", 
     RowBox[{
      RowBox[{"log", "(", 
       RowBox[{"1", "-", "x1"}], ")"}], " ", 
      RowBox[{"log", "(", "x1", ")"}]}]}], ",", 
    RowBox[{
     TemplateBox[{"2", 
       RowBox[{"1", "-", "x2"}]},
      "PolyLog"], "+", 
     RowBox[{
      RowBox[{"log", "(", 
       RowBox[{"1", "-", "x2"}], ")"}], " ", 
      RowBox[{"log", "(", "x2", ")"}]}]}], ",", 
    RowBox[{
     TemplateBox[{"2", 
       RowBox[{"x1", "+", "x2", "-", "1"}]},
      "PolyLog"], "+", 
     RowBox[{
      RowBox[{"log", "(", 
       RowBox[{
        RowBox[{"-", "x1"}], "-", "x2", "+", "2"}], ")"}], " ", 
      RowBox[{"log", "(", 
       RowBox[{"x1", "+", "x2", "-", "1"}], ")"}]}]}], ",", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"log", "(", 
        RowBox[{"1", "-", "x1"}], ")"}], "+", 
       RowBox[{"log", "(", 
        RowBox[{"1", "-", "x2"}], ")"}]}], ")"}], "2"], ",", 
    RowBox[{
     RowBox[{"log", "(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"log", "(", 
      RowBox[{"x1", "+", "x2", "-", "1"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"log", "(", 
      RowBox[{"1", "-", "x2"}], ")"}], " ", 
     RowBox[{"log", "(", 
      RowBox[{"x1", "+", "x2", "-", "1"}], ")"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.95741181629289*^9, 3.957411873231306*^9, 
  3.957411920797862*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"f8d2cab1-b7fd-4230-a24e-edc319c9d7af"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"q", " ", 
    RowBox[{"q", "'"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9a877729-3a8d-4639-93d1-a86e465db422"],
 " sector"
}], "Section",
 CellChangeTimes->{{3.9574101094897003`*^9, 3.957410121649803*^9}, {
  3.957410594728176*^9, 
  3.957410600916095*^9}},ExpressionUUID->"55b2d852-3e0d-47cf-824a-\
9c955135292d"],

Cell[CellGroupData[{

Cell["The Wilson coefficient ", "Subsection",
 CellChangeTimes->{{3.9574101434563437`*^9, 
  3.957410156637803*^9}},ExpressionUUID->"f1b832d7-6e76-4c01-b295-\
9b003c624cbf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WC", "[", "\"\<qqp\>\"", "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<qqp.m\>\""}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.957410207114311*^9, 3.957410252415362*^9}, {
  3.9574106110735188`*^9, 3.957410612257122*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"35034552-b131-4915-ba19-1ef4934294c4"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "4"}], ")"}], " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{"z", "-", "2"}], ")"}], " ", 
     SuperscriptBox["x2", "2"]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "4"}], ")"}], " ", "NA", " ", 
     SuperscriptBox["x2", "2"]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "z"}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "4"}], ")"}], " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z", " ", "x2"}], "-", 
       RowBox[{"3", " ", "x2"}], "-", "1"}], ")"}], " ", "x2"}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "x2", " ", "Lh"}], "+", 
       RowBox[{"8", " ", "x2", " ", "z", " ", "Lh"}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", 
       RowBox[{"20", " ", "x2"}], "-", 
       RowBox[{"20", " ", "x2", " ", "z"}], "+", "19"}], ")"}], " ", "x2"}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "4"}], ")"}], " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "1"}], ")"}], " ", "x2"}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "Lh", " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"8", " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       SuperscriptBox["x2", "2"], "-", 
       RowBox[{"8", " ", "Lh", " ", "x2"}], "+", 
       RowBox[{"x1", " ", "x2"}], "+", 
       RowBox[{"11", " ", "x2"}], "+", "1"}], ")"}]}], 
    RowBox[{"2", " ", "Nc"}]], "-", 
   FractionBox[
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "Lh", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"8", " ", "Lh", " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"8", " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"4", " ", "Lh", " ", "x2"}], "+", 
       RowBox[{"2", " ", "z", " ", "x2"}], "+", 
       RowBox[{"7", " ", "x2"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"10", " ", "z"}], "+", "2"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "NA", " ", "x1"}], 
        RowBox[{"Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x2"}], "Nc"], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", 
          RowBox[{"2", " ", "x2"}], "-", "2"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"log", "(", 
       RowBox[{"1", "-", "x1"}], ")"}], "-", 
      RowBox[{"log", "(", "x2", ")"}], "-", 
      RowBox[{"log", "(", 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}], ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"NA", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "x2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x2", "+", "1"}], ")"}], "2"]}], 
        RowBox[{"4", " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "-", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"4", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"6", " ", "x2"}], "-", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"8", " ", "x2"}], "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "x1"}], "-", 
          RowBox[{"8", " ", "x2"}], "+", 
          RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}], 
       RowBox[{"4", " ", "Nc"}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"8", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"16", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}], 
       RowBox[{"4", " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x2"}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "6"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "x2"}], "+", "3"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x2"}], "+", "8"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", "5"}], ")"}]}], 
       RowBox[{"2", " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"3", " ", "x2", " ", "x1"}], "+", "x1", "+", 
          SuperscriptBox["x2", "2"], "+", "5"}], ")"}]}], 
       RowBox[{"2", " ", "Nc", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"4", " ", "x2"}], "+", "12"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"56", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"56", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"32", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x2"}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "6"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "x2"}], "+", "3"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x2"}], "+", "8"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"4", " ", "x2"}], "+", "12"}], ")"}]}], 
       RowBox[{"Nc", " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"56", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"56", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"32", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["x1", "4"]}], "-", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          SuperscriptBox["x1", "3"], "+", 
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "3"], " ", "x1"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "+", "x1", "+", 
          SuperscriptBox["x2", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "+", "1"}], ")"}]}], 
       RowBox[{"4", " ", "Nc", " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "2"]}], 
       RowBox[{"4", " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"4", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"6", " ", "x2"}], "-", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"8", " ", "x2"}], "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"8", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"16", " ", "x2", " ", "z", " ", "x1"}], "-", 
          RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}], 
       RowBox[{"4", " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x1"}], "+", 
          RowBox[{"8", " ", "x2"}], "+", 
          RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}], 
       RowBox[{"4", " ", "Nc"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x2"}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "6"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "x2"}], "+", "3"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x2"}], "+", "8"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", "5"}], ")"}]}], 
       RowBox[{"2", " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"3", " ", "x2", " ", "x1"}], "+", "x1", "+", 
          SuperscriptBox["x2", "2"], "+", "5"}], ")"}]}], 
       RowBox[{"2", " ", "Nc", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"4", " ", "x2"}], "+", "12"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"56", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"56", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"32", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x2"}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "6"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "x2"}], "+", "3"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x2"}], "+", "8"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"4", " ", "x2"}], "+", "12"}], ")"}]}], 
       RowBox[{"Nc", " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"56", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"56", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"32", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["x1", "4"]}], "-", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          SuperscriptBox["x1", "3"], "+", 
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "3"], " ", "x1"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "+", "x1", "+", 
          SuperscriptBox["x2", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "+", "1"}], ")"}]}], 
       RowBox[{"4", " ", "Nc", " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "2"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}], " ", "x2"}], "Nc"], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"3", " ", "x2"}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "x2"}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x2"}], "-", "x2", "-", "1"}], ")"}], 
        " ", "x2"}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
      FractionBox["NA", 
       RowBox[{"Nc", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", 
          RowBox[{"2", " ", "x2"}], "-", "2"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", "x1"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     SubsuperscriptBox["m", "X", "2"], ")"}]}], "-", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x2", " ", "Lh"}], "+", "Lh", "-", 
       RowBox[{"2", " ", "x2"}], "-", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Lh", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"2", " ", "Lh", " ", "x2"}], "-", 
       RowBox[{"8", " ", "x2"}], "+", "Lh", "-", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Lh", "-", "1"}], ")"}], " ", "NA"}], 
    RowBox[{"Nc", " ", "z"}]], "-", 
   FractionBox[
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", " ", "Lh"}], "-", 
       RowBox[{"2", " ", "x2", " ", "Lh"}], "-", 
       RowBox[{"2", " ", "Lh"}], "-", "x1", "+", 
       RowBox[{"3", " ", "x2"}], "+", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x2", " ", "Lh"}], "+", 
       RowBox[{"2", " ", "Lh"}], "-", 
       RowBox[{"3", " ", "x2"}], "-", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Lh", "-", "2"}], ")"}], " ", "NA", " ", "x1"}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "x2", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"12", " ", "x2", " ", "z"}], "-", 
       RowBox[{"4", " ", "z"}], "+", "x2", "+", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "Nc", " ", 
      SuperscriptBox["\[Beta]", "2"]}]], 
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["x2", "4"]}], "-", 
       RowBox[{"x1", " ", 
        SuperscriptBox["x2", "3"]}], "-", 
       RowBox[{"4", " ", "z", " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"2", " ", "x1", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"20", " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["z", "3"], " ", "x2"}], "-", 
       RowBox[{
        SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
       RowBox[{"112", " ", 
        SuperscriptBox["z", "2"], " ", "x2"}], "-", 
       RowBox[{"2", " ", "x1", " ", "x2"}], "-", 
       RowBox[{"52", " ", "z", " ", "x2"}], "+", 
       RowBox[{"4", " ", "x2"}], "+", 
       SuperscriptBox["x1", "2"], "+", 
       RowBox[{"16", " ", "x1", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"4", " ", "x1"}], "-", 
       RowBox[{"20", " ", "x1", " ", "z"}], "-", 
       RowBox[{"20", " ", "z"}], "+", "4"}], ")"}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", "NA", " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", "2"}], ")"}], " ", 
         SuperscriptBox["x2", "2"]}], 
        RowBox[{"Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "4"]}]]}], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x2", " ", "z"}], "-", "1"}], ")"}], " ", "x2"}], 
       "Nc"], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"3", " ", "x2"}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x2"}], "-", "x2", "-", "1"}], ")"}], 
        " ", "x2"}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "z", " ", "x2"}], "-", 
          RowBox[{"4", " ", "x2"}], "-", "3"}], ")"}], " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA"}], 
       RowBox[{"Nc", " ", "z"}]]}], ")"}], " ", 
    RowBox[{"log", "(", "2", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.957410253429112*^9, 3.9574105613971853`*^9, 
  3.957410612858396*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"ac98c16e-a217-4079-9a0e-3e3116d604f4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Basis of the Wilson coefficient", "Subsection",
 CellChangeTimes->{{3.957410893171817*^9, 3.9574109114437237`*^9}, {
  3.957411959203676*^9, 
  3.95741195973501*^9}},ExpressionUUID->"30d38555-7ddb-4ecf-bfba-\
ea907fa7a57c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Basis", "[", "\"\<qqp\>\"", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Log", "[", "2", "]"}], ",", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "x1"}], "]"}], "-", 
     RowBox[{"Log", "[", "x2", "]"}], "-", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], "]"}]}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{
      SubscriptBox["m", "X"], "^", "2"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.957410966448398*^9, 3.957410979842678*^9}, {
  3.957411019119506*^9, 3.9574111797442417`*^9}, {3.9574112797924547`*^9, 
  3.957411293592792*^9}, {3.9574119650093613`*^9, 3.957411968710936*^9}, {
  3.957412019993004*^9, 3.9574120520837917`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"83cfe565-9b9e-49d0-a19b-108b0d2e8b81"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"log", "(", "2", ")"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"log", "(", 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}], ")"}]}], "+", 
     RowBox[{"log", "(", 
      RowBox[{"1", "-", "x1"}], ")"}], "-", 
     RowBox[{"log", "(", "x2", ")"}]}], ",", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{"-", "\[Beta]"}], "+", "x1", "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"\[Beta]", "+", "x1", "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     SubsuperscriptBox["m", "X", "2"], ")"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.957411181328597*^9, {3.957411280897067*^9, 3.957411294886388*^9}, 
   3.9574120531580753`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"6d80576a-cc97-4512-a261-8d95d6c4d2c5"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"q", "'"}], " ", 
    RowBox[{
     OverscriptBox["q", "-"], "'"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cfa29660-7080-4b9e-9b7c-2f6ab0d6536e"],
 " sector"
}], "Section",
 CellChangeTimes->{{3.9574101094897003`*^9, 3.957410121649803*^9}, {
  3.957410594728176*^9, 
  3.9574106376876097`*^9}},ExpressionUUID->"615c4cf9-1080-4694-903c-\
cfe81c34214c"],

Cell[CellGroupData[{

Cell["The Wilson coefficient ", "Subsection",
 CellChangeTimes->{{3.9574101434563437`*^9, 
  3.957410156637803*^9}},ExpressionUUID->"6a87ee8f-8648-47b3-90d5-\
ae31cb9a5ff3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WC", "[", "\"\<qpqbp\>\"", "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<qpqbp.m\>\""}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.957410207114311*^9, 3.957410252415362*^9}, {
  3.9574106110735188`*^9, 3.957410612257122*^9}, {3.957410644600498*^9, 
  3.957410655007455*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b214eab2-5418-4e5c-8da3-90ba6818f580"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["\[Beta]", "5"], " ", "Nc", " ", "z"}]], 
   RowBox[{"2", " ", "NA", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"2", " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x2", "2"], " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"x2", " ", "z"}], "+", "1"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["x2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"z", "-", "2"}], ")"}], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["x2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", "z"}]}], ")"}], " ", "z"}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", "z"}]}], ")"}]}], "-", "1"}], ")"}]}], "+", 
          
          RowBox[{
           SuperscriptBox["x1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x2", "4"], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["x2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{"6", " ", "z"}], "+", "1"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", "z"}]}], ")"}], " ", "z"}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", "z"}]}], ")"}]}], "+", "1"}], ")"}]}], "-", 
          
          RowBox[{"x1", " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x2", "3"], " ", "z"}], "+", 
             RowBox[{
              SuperscriptBox["x2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", "2"}], ")"}]}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "z"}], "-", "3"}], ")"}]}], "-", 
             RowBox[{"2", " ", "z"}], "+", "4"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}]}], 
         ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x1", "+", "x2"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["x2", "2"], " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"2", " ", "x2", " ", "z"}], "+", "1"}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x1", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["x2", "3"], " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "z"}], "-", "1"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "z"}]}], ")"}], " ", "z"}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{"z", "-", "2"}], ")"}]}], "+", "1"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["x2", "4"], " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{"6", " ", "z"}], "+", "1"}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["x2", "3"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{"4", " ", "z"}], "+", "1"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["z", "2"]}]}], "-", 
                RowBox[{"8", " ", "z"}], "+", "7"}], ")"}]}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", "z"}], "-", "6"}], ")"}]}], "+", "2"}], 
            ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "3"], " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x2", "4"], " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "z"}], "-", "1"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["x2", "3"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{"4", " ", "z"}], "+", "1"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["z", "3"]}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"3", " ", "z"}], "-", "2"}], ")"}]}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{"8", " ", "z"}], "+", "2"}], ")"}]}], "+", 
             RowBox[{"2", " ", "z"}], "-", "1"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["x2", "4"], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["x2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["z", "2"]}]}], "-", 
                RowBox[{"8", " ", "z"}], "+", "7"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["x2", "3"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", "3"}], ")"}]}], "-", 
             RowBox[{"8", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{"4", " ", "z"}], "+", "1"}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{"6", " ", "z"}], "+", "1"}], ")"}]}]}], ")"}]}], "-", 
          
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["x2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x2", "3"], " ", "z"}], "+", 
             RowBox[{
              SuperscriptBox["x2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"z", "-", "2"}], ")"}]}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "z"}], "-", "2"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x2", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x2", "2"], "-", 
             RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"log", "(", 
           RowBox[{
            RowBox[{"-", "\[Beta]"}], "+", "x1", "+", "x2"}], ")"}], "-", 
          RowBox[{"log", "(", 
           RowBox[{"\[Beta]", "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}]}], 
     ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.957410253429112*^9, 3.9574105613971853`*^9, 3.957410612858396*^9, {
   3.957410650974515*^9, 3.957410655636622*^9}, 3.958442558218738*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"516a6590-4f12-460c-a52d-85d8f2a5d07a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Basis of the Wilson coefficient", "Subsection",
 CellChangeTimes->{{3.957410893171817*^9, 3.9574109114437237`*^9}, {
  3.957411959203676*^9, 
  3.95741195973501*^9}},ExpressionUUID->"0e9ed34a-91ee-447f-8bb9-\
985939fb0b15"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Basis", "[", "\"\<qpqbp\>\"", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], "]"}], "-", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.957410966448398*^9, 3.957410979842678*^9}, {
  3.957411019119506*^9, 3.9574111797442417`*^9}, {3.9574112797924547`*^9, 
  3.957411293592792*^9}, {3.9574119650093613`*^9, 3.957411968710936*^9}, {
  3.957412019993004*^9, 3.9574120520837917`*^9}, {3.957412135198531*^9, 
  3.9574121536034117`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0b1f4a4c-9942-43de-90f7-975fa4af50cf"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{"-", "\[Beta]"}], "+", "x1", "+", "x2"}], ")"}], "-", 
    RowBox[{"log", "(", 
     RowBox[{"\[Beta]", "+", "x1", "+", "x2"}], ")"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.957411181328597*^9, {3.957411280897067*^9, 3.957411294886388*^9}, 
   3.9574120531580753`*^9, 3.9574121564698343`*^9, 3.958442563991263*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"e3dfe485-6cdb-48a5-a4dd-8542aaf6236f"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"q", " ", "g"}], TraditionalForm]],ExpressionUUID->
  "de4d7af4-e864-4c12-a2d6-556a7d2f481d"],
 " sector"
}], "Section",
 CellChangeTimes->{{3.9574101094897003`*^9, 3.957410121649803*^9}, {
  3.957410686773067*^9, 
  3.957410687898073*^9}},ExpressionUUID->"e8f09e84-324b-4796-9984-\
aa91f64ac8f4"],

Cell[CellGroupData[{

Cell["The Wilson coefficient ", "Subsection",
 CellChangeTimes->{{3.9574101434563437`*^9, 
  3.957410156637803*^9}},ExpressionUUID->"3e6c5287-7040-4436-aa14-\
a67cb2076210"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WC", "[", "\"\<qg\>\"", "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<qg.m\>\""}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.957410207114311*^9, 3.957410252415362*^9}, {
  3.957410693249732*^9, 3.9574106954344673`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"ae098c49-8583-4cf3-a4c3-b8758c1452f3"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Lh", "+", "3"}], ")"}], " ", "x1", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x2", " ", "Lh"}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", "x2"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "x1", " ", "Lh"}], "+", 
       RowBox[{"x1", " ", "x2", " ", "Lh"}], "+", 
       RowBox[{"x2", " ", "Lh"}], "-", 
       RowBox[{"2", " ", "Lh"}], "-", "x1", "+", 
       RowBox[{"x1", " ", "x2"}], "+", "1"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x1", " ", "Lh"}], "+", 
       RowBox[{"2", " ", "Lh"}], "+", "x1", "-", "1"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", "Lh", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", " ", "Lh"}], "+", "Lh", "+", 
       RowBox[{"2", " ", "x1"}]}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Lh", "-", "1"}], ")"}], " ", "x1", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Lh", "-", "1"}], ")"}], " ", "x1", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x2", "2"], "+", 
       RowBox[{"x1", " ", "x2"}], "+", "x2", "-", "x1"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "z", " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64", " ", "x2", " ", 
        SuperscriptBox["z", "3"]}], "-", 
       RowBox[{"112", " ", "x2", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"56", " ", "x2", " ", "z"}], "+", 
       RowBox[{"20", " ", "z"}], "-", 
       RowBox[{"7", " ", "x2"}], "-", "5"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "4"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox["Nc", "2"], " ", 
      SuperscriptBox["\[Beta]", "4"]}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x2", "6"], "+", 
       RowBox[{"x1", " ", 
        SuperscriptBox["x2", "5"]}], "+", 
       RowBox[{"4", " ", "z", " ", 
        SuperscriptBox["x2", "5"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x2", "5"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x2", "4"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x2", "4"]}], "-", 
       RowBox[{"3", " ", "x1", " ", 
        SuperscriptBox["x2", "4"]}], "-", 
       RowBox[{"20", " ", "z", " ", 
        SuperscriptBox["x2", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x2", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x1", "3"], " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["z", "3"], " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x2", "3"]}], "-", 
       RowBox[{"112", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"3", " ", "x1", " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"44", " ", "z", " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x1", "4"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"256", " ", 
        SuperscriptBox["z", "4"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x1", "3"], " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"576", " ", 
        SuperscriptBox["z", "3"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"384", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"3", " ", "x1", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"60", " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
       RowBox[{"1024", " ", 
        SuperscriptBox["z", "5"], " ", "x2"}], "-", 
       RowBox[{
        SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
       RowBox[{"2816", " ", 
        SuperscriptBox["z", "4"], " ", "x2"}], "-", 
       RowBox[{
        SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
       RowBox[{"2688", " ", 
        SuperscriptBox["z", "3"], " ", "x2"}], "-", 
       RowBox[{"1008", " ", 
        SuperscriptBox["z", "2"], " ", "x2"}], "-", 
       RowBox[{"4", " ", "x1", " ", "x2"}], "+", 
       RowBox[{"112", " ", "z", " ", "x2"}], "-", 
       RowBox[{"256", " ", "x1", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"256", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       SuperscriptBox["x1", "3"], "+", 
       RowBox[{"576", " ", "x1", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"576", " ", 
        SuperscriptBox["z", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"400", " ", "x1", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"400", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["x1", "2"], " ", "z"}], "+", 
       RowBox[{"80", " ", "x1", " ", "z"}], "+", 
       RowBox[{"80", " ", "z"}]}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}]}], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "3"}], ")"}], " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"z", "-", "2"}], ")"}], " ", "NA"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], "4"]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "3"}], ")"}], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z", " ", "x2"}], "-", 
       RowBox[{"3", " ", "x2"}], "-", "1"}], ")"}], " ", "NA"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], "3"]], "-", 
   FractionBox[
    RowBox[{"x2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "18"}], " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"32", " ", "Lh", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"48", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"32", " ", "Lh", " ", "x2", " ", "z", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"48", " ", "x2", " ", "z", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"57", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"2", " ", "Lh"}], "+", "3"}], ")"}], " ", "NA"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox["Nc", "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["x2", "2"], " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"16", " ", "Lh", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"16", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"80", " ", "Lh", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"16", " ", "Lh", " ", "x1", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"7", " ", "x1", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"13", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"64", " ", "Lh", " ", 
        SuperscriptBox["x2", "2"], " ", "z", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       SuperscriptBox["x2", "2"], "+", 
       RowBox[{"16", " ", "Lh", " ", "x1"}], "+", 
       RowBox[{"16", " ", "x1"}], "-", 
       RowBox[{"16", " ", "Lh", " ", "x2"}], "-", 
       RowBox[{"16", " ", "Lh", " ", "x1", " ", "x2"}], "-", 
       RowBox[{"15", " ", "x1", " ", "x2"}], "-", 
       RowBox[{"11", " ", "x2"}], "+", "2"}], ")"}], " ", "NA"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "Lh", " ", 
        SuperscriptBox["x2", "2"], " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"22", " ", "Lh", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"5", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"32", " ", "Lh", " ", 
        SuperscriptBox["x2", "2"], " ", "z", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"10", " ", "x2", " ", "z", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"64", " ", "z", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"6", " ", "Lh", " ", "x2"}], "+", 
       RowBox[{"7", " ", "x2"}], "-", 
       RowBox[{"2", " ", "x2", " ", "z"}], "+", 
       RowBox[{"24", " ", "z"}], "-", "8"}], ")"}], " ", "NA"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "NA"}], "+", "4"}], ")"}], " ", "x1", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x1", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
     FormBox[
      TagBox[
       OverscriptBox["x2", "\[Tilde]"],
       DisplayForm],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        TagBox[
         SubscriptBox[
          RowBox[{"[", 
           FractionBox[
            RowBox[{"Log", "(", 
             SubsuperscriptBox["m", "X", "2"], ")"}], 
            SubsuperscriptBox["m", "X", "2"]], "]"}], "*"],
         DisplayForm],
        TraditionalForm], "-", 
       FractionBox[
        RowBox[{"log", "(", 
         SubsuperscriptBox["m", "X", "2"], ")"}], 
        SubsuperscriptBox["m", "X", "2"]]}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       FormBox[
        TagBox[
         OverscriptBox["x2", "\[Tilde]"],
         DisplayForm],
        TraditionalForm], "-", "1"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "3"}], ")"}], " ", 
     SuperscriptBox["x2", "2"], " ", "NA"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "z"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", "Lh"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "3"}], ")"}], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "1"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x2", " ", "Lh"}], "+", 
       RowBox[{"4", " ", "Lh"}], "-", "x2", "-", "1"}], ")"}], " ", "NA"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Lh", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       SuperscriptBox["x2", "2"], "+", 
       RowBox[{"2", " ", "Lh", " ", "x2"}], "-", 
       RowBox[{"6", " ", "x2"}], "+", 
       RowBox[{"4", " ", "Lh"}], "-", "1"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"6", " ", "Lh", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"3", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"2", " ", "Lh"}], "-", 
       RowBox[{"2", " ", "Lh", " ", "x1"}], "-", 
       RowBox[{"3", " ", "x1"}], "+", "5"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", "3"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "10"}], " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"4", " ", "Lh", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"7", " ", "Lh", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"5", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"2", " ", "Lh"}], "-", "x1", "-", 
       RowBox[{"Lh", " ", "x2"}], "-", 
       RowBox[{"3", " ", "x2"}], "+", "2"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"7", " ", "Lh", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"5", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"2", " ", "Lh"}], "+", 
       RowBox[{"Lh", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x2"}], "-", "2"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "Lh", " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"4", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"2", " ", "Lh", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"2", " ", "Lh", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       SuperscriptBox["x1", "2"], "+", 
       RowBox[{"4", " ", "Lh"}], "+", 
       RowBox[{"2", " ", "Lh", " ", "x1"}], "+", 
       RowBox[{"3", " ", "x1"}], "+", "3"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"4", " ", "Lh"}], "+", "3"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       SuperscriptBox["Nc", "2"], "-", "Lh", "+", "1"}], ")"}], " ", "x2", 
     " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "x2", " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "Lh"}], "-", "5"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", "x1", " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "1"}], ")"}], " ", "x1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox["Nc", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["x2", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x2", "4"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["x2", "3"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        SuperscriptBox["x2", "3"]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SuperscriptBox["x2", "3"]}], "-", 
       RowBox[{"4", " ", "z", " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x2", "3"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"160", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"13", " ", "x1", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"196", " ", 
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"36", " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
       RowBox[{"832", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["z", "3"], " ", "x2"}], "+", 
       RowBox[{"320", " ", 
        SuperscriptBox["z", "3"], " ", "x2"}], "+", 
       RowBox[{"158", " ", 
        SuperscriptBox["Nc", "2"], " ", "x2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
       RowBox[{"1440", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["z", "2"], " ", "x2"}], "-", 
       RowBox[{"544", " ", 
        SuperscriptBox["z", "2"], " ", "x2"}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "x2"}], "-", 
       RowBox[{"25", " ", "x1", " ", "x2"}], "-", 
       RowBox[{"804", " ", 
        SuperscriptBox["Nc", "2"], " ", "z", " ", "x2"}], "+", 
       RowBox[{"324", " ", "z", " ", "x2"}], "-", 
       RowBox[{"78", " ", "x2"}], "+", 
       RowBox[{"74", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"160", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"208", " ", 
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"80", " ", "x1", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"77", " ", 
        SuperscriptBox["Nc", "2"], " ", "x1"}], "-", 
       RowBox[{"29", " ", "x1"}], "-", 
       RowBox[{"196", " ", 
        SuperscriptBox["Nc", "2"], " ", "z"}], "-", 
       RowBox[{"256", " ", 
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "z"}], "+", 
       RowBox[{"96", " ", "x1", " ", "z"}], "+", 
       RowBox[{"36", " ", "z"}], "-", "26"}], ")"}], " ", "NA"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["Nc", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"96", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"216", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox["z", "3"]}], "-", 
       RowBox[{"64", " ", "x2", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"216", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"124", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"222", " ", 
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"110", " ", "x2", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"140", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"], " ", "z"}], "+", 
       RowBox[{"117", " ", 
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}], "-", 
       RowBox[{"57", " ", "x2", " ", "z"}], "+", 
       RowBox[{"18", " ", "z"}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["Nc", "2"], " ", "x2"}], "+", 
       RowBox[{"9", " ", "x2"}], "+", "4"}], ")"}], " ", "NA"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", "3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     SubsuperscriptBox["m", "X", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", "3"}], ")"}], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x1"}], "+", "x2", "-", "2"}], ")"}], " ", "NA"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["Nc", "2"], " ", 
     SubsuperscriptBox["m", "X", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", "3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["Nc", "2"], " ", "z", " ", 
     SubsuperscriptBox["m", "X", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", "3"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
     SubsuperscriptBox["m", "X", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}], ")"}], "3"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "x2"}], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x2"}], "-", 
          RowBox[{"x2", " ", "z"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x1"}], "+", 
          RowBox[{"2", " ", "x2"}], "-", 
          RowBox[{"x1", " ", "x2", " ", "z"}], "-", 
          RowBox[{"x2", " ", "z"}], "+", "2"}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "x2"}], " ", "z", " ", "x1"}], "-", 
      RowBox[{"z", " ", "x1"}], "+", "x1", "+", "x2"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        SuperscriptBox["x2", "3"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        SuperscriptBox["x2", "3"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "3"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "3"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"4", " ", "x2"}], "+", "2"}], ")"}], " ", "x2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"6", " ", "x2"}], "-", "1"}], ")"}], " ", "x2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "4"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"8", " ", "x2"}], "+", "1"}], ")"}], " ", "x2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"64", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"128", " ", "x1", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"31", " ", "\[Beta]", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"80", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", "\[Beta]"}], "+", "48"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", "x2"}], 
       RowBox[{
        RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"25", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"99", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["x2", "2"]}], "-", "35"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"41", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"19", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"62", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"163", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x1"}], "-", 
          RowBox[{"14", " ", "x1", " ", "x2"}], "+", "93"}], ")"}], " ", 
        "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "2"]}], "-", "9"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", 
         SuperscriptBox["Nc", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]], 
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "13"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x1", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x1", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2", " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{"4", " ", "x2", " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"33", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"], " ", "x1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "3"], " ", "x1"}], "-", 
          RowBox[{"49", " ", 
           SuperscriptBox["Nc", "2"], " ", "x1"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2", " ", "x1"}], "-", 
          RowBox[{"16", " ", "x2", " ", "x1"}], "+", 
          RowBox[{"41", " ", "x1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"17", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "-", 
          RowBox[{"64", " ", "x2"}], "+", "9"}], ")"}], " ", "x2"}]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["NA", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "3"], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "6"], "+", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["x1", "5"]}], "-", 
          SuperscriptBox["x1", "5"], "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "4"]}], "-", 
          SuperscriptBox["x1", "4"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "3"], " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          SuperscriptBox["x1", "3"], "-", 
          RowBox[{
           SuperscriptBox["x2", "4"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "5"], " ", "x1"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "4"], " ", "x1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "-", "x1", "+", 
          SuperscriptBox["x2", "6"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"32", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"32", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"80", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"31", " ", "x2", " ", "\[Beta]", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"32", " ", "x1"}], "-", 
          RowBox[{"48", " ", "x2"}], "+", 
          RowBox[{"7", " ", "x2", " ", "\[Beta]"}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["NA", "2"], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]", "-", "2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "12"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "x2"}], "+", "3"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x2"}], "+", "11"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "3"], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"7", " ", "x2"}], "-", "1"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], ")"}], 
        " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], ")"}], 
        " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "+", "x2", "-", 
          RowBox[{"46", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"184", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"136", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"64", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"16", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          SuperscriptBox["x2", "3"], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "-", 
          RowBox[{"2", " ", "x2"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"12", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x1", "+", 
          RowBox[{"2", " ", "x2"}], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "x2"}], "+", "3"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x2"}], "+", "11"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"3", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"29", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "-", 
          RowBox[{"3", " ", "x2"}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"188", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"136", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"64", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["NA", "2"], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", "x2"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", 
          SuperscriptBox["x2", "2"], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", "x2"}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["NA", "2"], " ", 
         SuperscriptBox["x2", "3"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        SuperscriptBox["x2", "3"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "3"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "3"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"4", " ", "x2"}], "+", "2"}], ")"}], " ", "x2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"6", " ", "x2"}], "-", "1"}], ")"}], " ", "x2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "4"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"8", " ", "x2"}], "+", "1"}], ")"}], " ", "x2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"64", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"128", " ", "x1", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"31", " ", "\[Beta]", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"80", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"7", " ", "\[Beta]"}], "+", "48"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"25", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"99", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["x2", "2"]}], "-", "35"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"41", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"19", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"62", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"163", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x1"}], "-", 
          RowBox[{"14", " ", "x1", " ", "x2"}], "+", "93"}], ")"}], " ", 
        "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", "x2"}], 
       RowBox[{
        RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "2"]}], "-", "9"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", 
         SuperscriptBox["Nc", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]], 
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "13"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x1", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x1", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2", " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{"4", " ", "x2", " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"33", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"], " ", "x1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "3"], " ", "x1"}], "-", 
          RowBox[{"49", " ", 
           SuperscriptBox["Nc", "2"], " ", "x1"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2", " ", "x1"}], "-", 
          RowBox[{"16", " ", "x2", " ", "x1"}], "+", 
          RowBox[{"41", " ", "x1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"17", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "-", 
          RowBox[{"64", " ", "x2"}], "+", "9"}], ")"}], " ", "x2"}]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["NA", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "3"], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "6"], "+", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["x1", "5"]}], "-", 
          SuperscriptBox["x1", "5"], "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "4"]}], "-", 
          SuperscriptBox["x1", "4"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "3"], " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          SuperscriptBox["x1", "3"], "-", 
          RowBox[{
           SuperscriptBox["x2", "4"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "5"], " ", "x1"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "4"], " ", "x1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "-", "x1", "+", 
          SuperscriptBox["x2", "6"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"32", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"32", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"80", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"31", " ", "x2", " ", "\[Beta]", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"32", " ", "x1"}], "-", 
          RowBox[{"48", " ", "x2"}], "-", 
          RowBox[{"7", " ", "x2", " ", "\[Beta]"}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["NA", "2"], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]", "-", "2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x1", "+", 
          RowBox[{"2", " ", "x2"}], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "x2"}], "+", "3"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x2"}], "+", "11"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"3", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          SuperscriptBox["x2", "3"], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "-", 
          RowBox[{"2", " ", "x2"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], ")"}], 
        " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], ")"}], 
        " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"29", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "-", 
          RowBox[{"3", " ", "x2"}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"188", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"136", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"64", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"16", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "3"], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"7", " ", "x2"}], "-", "1"}], ")"}]}], 
       RowBox[{"\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "12"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "x2"}], "+", "3"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x2"}], "+", "11"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "+", "x2", "-", 
          RowBox[{"46", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"184", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"136", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"64", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["NA", "2"], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", "x2"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", 
          SuperscriptBox["x2", "2"], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", "x2"}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}], "+", 
   RowBox[{
    FormBox[
     TagBox[
      RowBox[{"\[Delta]", "(", 
       SubsuperscriptBox["m", "X", "2"], ")"}],
      DisplayForm],
     TraditionalForm], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "Lh", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"NA", "+", "2"}], ")"}], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{
         SuperscriptBox["log", "2"], "(", 
         RowBox[{"1", "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm]}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", 
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "x1"}], "-", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], "+", "2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], "-", "1"}], ")"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "21"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x1"}], "-", 
                   FormBox[
                    TagBox[
                    OverscriptBox["x2", "\[Tilde]"],
                    DisplayForm],
                    TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FormBox[
                  TagBox[
                   OverscriptBox["x2", "\[Tilde]"],
                   DisplayForm],
                  TraditionalForm]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    FormBox[
                    TagBox[
                    OverscriptBox["x2", "\[Tilde]"],
                    DisplayForm],
                    TraditionalForm]}], ")"}], "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x1", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "x1"}], "-", 
                    FormBox[
                    TagBox[
                    OverscriptBox["x2", "\[Tilde]"],
                    DisplayForm],
                    TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}]}]}], 
               ")"}], " ", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x1"}], ")"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"x1", "+", 
                   FormBox[
                    TagBox[
                    OverscriptBox["x2", "\[Tilde]"],
                    DisplayForm],
                    TraditionalForm], "-", "1"}], ")"}], "2"]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", "NA"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"], "+", 
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}]}]}], 
         ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"log", "(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{"1", "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm]}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"x1", " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}]}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "1"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "x1"}], "-", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], "+", "2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"log", "(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm]}], ")"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"], "+", 
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}]}]}], 
         ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"log", "(", 
            RowBox[{"1", "-", "x1"}], ")"}], " ", 
           RowBox[{"log", "(", "x1", ")"}]}], "+", 
          TemplateBox[{"2", 
            RowBox[{"1", "-", "x1"}]},
           "PolyLog"]}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm]}], ")"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"log", "(", 
            RowBox[{"1", "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FormBox[
             TagBox[
              OverscriptBox["x2", "\[Tilde]"],
              DisplayForm],
             TraditionalForm], ")"}]}], "+", 
          TemplateBox[{"2", 
            RowBox[{"1", "-", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"], DisplayForm], 
               TraditionalForm]}]},
           "PolyLog"]}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm]}], ")"}], "2"], "+", 
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}]}]}], 
         ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"log", "(", 
             RowBox[{"1", "-", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm]}], ")"}]}], " ", 
           RowBox[{"log", "(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"log", "(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], " ", 
           RowBox[{"log", "(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}]}], "+", 
          TemplateBox[{"2", 
            RowBox[{"x1", "+", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"], DisplayForm], 
               TraditionalForm], "-", "1"}]},
           "PolyLog"]}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x1"}], ")"}], " ", "x1"}], "+", 
             RowBox[{"NA", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x1"}], "-", 
                   FormBox[
                    TagBox[
                    OverscriptBox["x2", "\[Tilde]"],
                    DisplayForm],
                    TraditionalForm], "+", "2"}], ")"}]}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "1"}], ")"}]}]}], ")"}], " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm]}], 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", "x1"}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "Lh", " ", "NA", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"log", "(", 
        RowBox[{"1", "-", "x1"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "NA", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm], "2"], "-", "1"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "Lh", " ", 
           SuperscriptBox["NA", "2"], " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm]}], 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"log", "(", 
        RowBox[{"1", "-", 
         FormBox[
          TagBox[
           OverscriptBox["x2", "\[Tilde]"],
           DisplayForm],
          TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "Lh", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "NA"}], "+", "2"}], ")"}], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"log", "(", 
              RowBox[{"1", "-", "x1"}], ")"}], "+", 
             RowBox[{"log", "(", 
              RowBox[{"1", "-", 
               FormBox[
                TagBox[
                 OverscriptBox["x2", "\[Tilde]"],
                 DisplayForm],
                TraditionalForm]}], ")"}], "-", 
             RowBox[{"log", "(", 
              RowBox[{"x1", "+", 
               FormBox[
                TagBox[
                 OverscriptBox["x2", "\[Tilde]"],
                 DisplayForm],
                TraditionalForm], "-", "1"}], ")"}]}], ")"}], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"3", " ", "NA"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       TagBox[
        SubscriptBox[
         RowBox[{"[", 
          FractionBox["1", 
           SubsuperscriptBox["m", "X", "2"]], "]"}], "*"],
        DisplayForm],
       TraditionalForm], "-", 
      FractionBox["1", 
       SubsuperscriptBox["m", "X", "2"]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"6", " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x1", "-", "2"}], ")"}], " ", 
        "x2", " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "x2", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{"x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"12", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"6", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x2", "-", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", "x1", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"6", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1"}], "+", "x2", "-", "2"}], ")"}], " ", "NA"}], 
       SubsuperscriptBox["m", "X", "2"]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"12", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "3"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", "x2", ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "2"}], ")"}], " ", 
         SuperscriptBox["NA", "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x1", "-", "2"}], ")"}], " ", 
        "x2", " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "3"}], ")"}], " ", "x2", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "x2", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{"x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA"}], "z"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"5", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x2", "-", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", "x1", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1"}], "+", "x2", "-", "2"}], ")"}], " ", "NA"}], 
       SubsuperscriptBox["m", "X", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "3"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "z"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "x2"}], "+", "x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "x2"}], "+", "x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", "x1", ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "2"}], ")"}], " ", 
         SuperscriptBox["NA", "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "-", 
          RowBox[{"x2", " ", "z"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x1"}], "-", 
          RowBox[{"x1", " ", "x2"}], "-", "x2", "-", 
          RowBox[{"x1", " ", "x2", " ", "z"}], "-", 
          RowBox[{"x2", " ", "z"}], "+", "2"}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"6", " ", "x1", " ", "x2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x2", " ", "z"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "x2", " ", 
         SuperscriptBox["NA", "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x2", " ", "z"}]}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", "NA"}], 
       RowBox[{"1", "-", "x1"}]], "+", 
      RowBox[{"2", " ", "x2", " ", "NA"}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "x1"}], "+", "x2", "-", "2"}], ")"}], " ",
         "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x1", " ", "z"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "NA", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]]}], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "x2"}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"6", " ", "NA", " ", "x2"}], 
       RowBox[{"1", "-", "x1"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x2", "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x1", "+", "x2", "-", "2"}], 
         ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "-", 
          RowBox[{"x2", " ", "z"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x1"}], "-", 
          RowBox[{"x1", " ", "x2"}], "-", "x2", "-", 
          RowBox[{"x1", " ", "x2", " ", "z"}], "-", 
          RowBox[{"x2", " ", "z"}], "+", "2"}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"3", " ", "x1"}]}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", "2", ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "x1", " ", 
         SuperscriptBox["NA", "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["x2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "2"}], ")"}], " ", "NA"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "4"]], "-", 
      FractionBox[
       RowBox[{"16", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"3", " ", "x2"}], "-", "1"}], ")"}], " ", "NA"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"8", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "z", " ", "x2"}], "-", 
          RowBox[{"4", " ", "x2"}], "-", "3"}], ")"}], " ", "NA"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"16", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "3"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "2"], " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", "x1"}], "-", 
          RowBox[{"3", " ", "x2"}]}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["x2", "2"], " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x2"}], "+", "4"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", "x2"}], "+", "4"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{"x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "x2", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "x2", " ", "NA"}], 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"5", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x1", "-", 
          RowBox[{"2", " ", "x2"}], "+", "4"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", 
     SubsuperscriptBox["m", "X", "2"], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["x2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "2"}], ")"}], " ", "NA"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "4"]], "+", 
      FractionBox[
       RowBox[{"8", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"3", " ", "x2"}], "-", "1"}], ")"}], " ", "NA"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"16", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"16", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "3"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "x1"}], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"3", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "2"], " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x1", "-", 
          RowBox[{"x1", " ", "x2"}], "-", "x2"}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["x2", "2"], " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "10"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", "x2"}], "+", "4"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc"}], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc"}], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"9", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x2", "-", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", "x1", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1"}], "+", "x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "3"]}]]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.957410253429112*^9, 3.9574105613971853`*^9, 
  3.9574106963283443`*^9, 3.9585108418846493`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"56110761-23a2-4180-8063-844f58f61023"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The regular part of the Wilson coefficient", "Subsection",
 CellChangeTimes->{{3.957410279424666*^9, 
  3.957410297080682*^9}},ExpressionUUID->"4b7b6da3-6e6f-457b-9cd2-\
575ea82d0961"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WC", "[", "\"\<qg,regular\>\"", "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<qg_regular.m\>\""}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9574103132981243`*^9, 3.957410318993565*^9}, {
  3.957410710953649*^9, 3.957410712738057*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"31546ae8-6898-405f-9357-d400cb65241b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Lh", "+", "3"}], ")"}], " ", "x1", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x2", " ", "Lh"}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", "x2"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "x1", " ", "Lh"}], "+", 
       RowBox[{"x1", " ", "x2", " ", "Lh"}], "+", 
       RowBox[{"x2", " ", "Lh"}], "-", 
       RowBox[{"2", " ", "Lh"}], "-", "x1", "+", 
       RowBox[{"x1", " ", "x2"}], "+", "1"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x1", " ", "Lh"}], "+", 
       RowBox[{"2", " ", "Lh"}], "+", "x1", "-", "1"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", "Lh", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", " ", "Lh"}], "+", "Lh", "+", 
       RowBox[{"2", " ", "x1"}]}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Lh", "-", "1"}], ")"}], " ", "x1", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Lh", "-", "1"}], ")"}], " ", "x1", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x2", "2"], "+", 
       RowBox[{"x1", " ", "x2"}], "+", "x2", "-", "x1"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "z", " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64", " ", "x2", " ", 
        SuperscriptBox["z", "3"]}], "-", 
       RowBox[{"112", " ", "x2", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"56", " ", "x2", " ", "z"}], "+", 
       RowBox[{"20", " ", "z"}], "-", 
       RowBox[{"7", " ", "x2"}], "-", "5"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "4"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox["Nc", "2"], " ", 
      SuperscriptBox["\[Beta]", "4"]}]], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x2", "6"], "+", 
       RowBox[{"x1", " ", 
        SuperscriptBox["x2", "5"]}], "+", 
       RowBox[{"4", " ", "z", " ", 
        SuperscriptBox["x2", "5"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x2", "5"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x2", "4"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x2", "4"]}], "-", 
       RowBox[{"3", " ", "x1", " ", 
        SuperscriptBox["x2", "4"]}], "-", 
       RowBox[{"20", " ", "z", " ", 
        SuperscriptBox["x2", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x2", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x1", "3"], " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["z", "3"], " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x2", "3"]}], "-", 
       RowBox[{"112", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"3", " ", "x1", " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"44", " ", "z", " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x1", "4"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"256", " ", 
        SuperscriptBox["z", "4"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x1", "3"], " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"576", " ", 
        SuperscriptBox["z", "3"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"384", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"3", " ", "x1", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"60", " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
       RowBox[{"1024", " ", 
        SuperscriptBox["z", "5"], " ", "x2"}], "-", 
       RowBox[{
        SuperscriptBox["x1", "4"], " ", "x2"}], "-", 
       RowBox[{"2816", " ", 
        SuperscriptBox["z", "4"], " ", "x2"}], "-", 
       RowBox[{
        SuperscriptBox["x1", "3"], " ", "x2"}], "+", 
       RowBox[{"2688", " ", 
        SuperscriptBox["z", "3"], " ", "x2"}], "-", 
       RowBox[{"1008", " ", 
        SuperscriptBox["z", "2"], " ", "x2"}], "-", 
       RowBox[{"4", " ", "x1", " ", "x2"}], "+", 
       RowBox[{"112", " ", "z", " ", "x2"}], "-", 
       RowBox[{"256", " ", "x1", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"256", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       SuperscriptBox["x1", "3"], "+", 
       RowBox[{"576", " ", "x1", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"576", " ", 
        SuperscriptBox["z", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"400", " ", "x1", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"400", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["x1", "2"], " ", "z"}], "+", 
       RowBox[{"80", " ", "x1", " ", "z"}], "+", 
       RowBox[{"80", " ", "z"}]}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}]}], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "3"}], ")"}], " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"z", "-", "2"}], ")"}], " ", "NA"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], "4"]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "3"}], ")"}], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z", " ", "x2"}], "-", 
       RowBox[{"3", " ", "x2"}], "-", "1"}], ")"}], " ", "NA"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], "3"]], "-", 
   FractionBox[
    RowBox[{"x2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "18"}], " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"32", " ", "Lh", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"48", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"32", " ", "Lh", " ", "x2", " ", "z", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"48", " ", "x2", " ", "z", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"57", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"2", " ", "Lh"}], "+", "3"}], ")"}], " ", "NA"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox["Nc", "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["x2", "2"], " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"16", " ", "Lh", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"16", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"80", " ", "Lh", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"16", " ", "Lh", " ", "x1", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"7", " ", "x1", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"13", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"64", " ", "Lh", " ", 
        SuperscriptBox["x2", "2"], " ", "z", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       SuperscriptBox["x2", "2"], "+", 
       RowBox[{"16", " ", "Lh", " ", "x1"}], "+", 
       RowBox[{"16", " ", "x1"}], "-", 
       RowBox[{"16", " ", "Lh", " ", "x2"}], "-", 
       RowBox[{"16", " ", "Lh", " ", "x1", " ", "x2"}], "-", 
       RowBox[{"15", " ", "x1", " ", "x2"}], "-", 
       RowBox[{"11", " ", "x2"}], "+", "2"}], ")"}], " ", "NA"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "Lh", " ", 
        SuperscriptBox["x2", "2"], " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"22", " ", "Lh", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"5", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"32", " ", "Lh", " ", 
        SuperscriptBox["x2", "2"], " ", "z", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"10", " ", "x2", " ", "z", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"64", " ", "z", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"6", " ", "Lh", " ", "x2"}], "+", 
       RowBox[{"7", " ", "x2"}], "-", 
       RowBox[{"2", " ", "x2", " ", "z"}], "+", 
       RowBox[{"24", " ", "z"}], "-", "8"}], ")"}], " ", "NA"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "3"}], ")"}], " ", 
     SuperscriptBox["x2", "2"], " ", "NA"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "z"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", "Lh"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "3"}], ")"}], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "1"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x2", " ", "Lh"}], "+", 
       RowBox[{"4", " ", "Lh"}], "-", "x2", "-", "1"}], ")"}], " ", "NA"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Lh", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       SuperscriptBox["x2", "2"], "+", 
       RowBox[{"2", " ", "Lh", " ", "x2"}], "-", 
       RowBox[{"6", " ", "x2"}], "+", 
       RowBox[{"4", " ", "Lh"}], "-", "1"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"6", " ", "Lh", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"3", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"2", " ", "Lh"}], "-", 
       RowBox[{"2", " ", "Lh", " ", "x1"}], "-", 
       RowBox[{"3", " ", "x1"}], "+", "5"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", "3"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "10"}], " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"4", " ", "Lh", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"7", " ", "Lh", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"5", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"2", " ", "Lh"}], "-", "x1", "-", 
       RowBox[{"Lh", " ", "x2"}], "-", 
       RowBox[{"3", " ", "x2"}], "+", "2"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"7", " ", "Lh", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"5", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"2", " ", "Lh"}], "+", 
       RowBox[{"Lh", " ", "x2"}], "+", 
       RowBox[{"3", " ", "x2"}], "-", "2"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "Lh", " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"4", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"2", " ", "Lh", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"2", " ", "Lh", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       SuperscriptBox["x1", "2"], "+", 
       RowBox[{"4", " ", "Lh"}], "+", 
       RowBox[{"2", " ", "Lh", " ", "x1"}], "+", 
       RowBox[{"3", " ", "x1"}], "+", "3"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"4", " ", "Lh"}], "+", "3"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       SuperscriptBox["Nc", "2"], "-", "Lh", "+", "1"}], ")"}], " ", "x2", 
     " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "x2", " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "Lh"}], "-", "5"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", "x1", " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "1"}], ")"}], " ", "x1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox["Nc", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["x2", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x2", "4"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["x2", "3"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        SuperscriptBox["x2", "3"]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SuperscriptBox["x2", "3"]}], "-", 
       RowBox[{"4", " ", "z", " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x2", "3"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"160", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"13", " ", "x1", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"196", " ", 
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"36", " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
       RowBox[{"832", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["z", "3"], " ", "x2"}], "+", 
       RowBox[{"320", " ", 
        SuperscriptBox["z", "3"], " ", "x2"}], "+", 
       RowBox[{"158", " ", 
        SuperscriptBox["Nc", "2"], " ", "x2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
       RowBox[{"1440", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["z", "2"], " ", "x2"}], "-", 
       RowBox[{"544", " ", 
        SuperscriptBox["z", "2"], " ", "x2"}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "x2"}], "-", 
       RowBox[{"25", " ", "x1", " ", "x2"}], "-", 
       RowBox[{"804", " ", 
        SuperscriptBox["Nc", "2"], " ", "z", " ", "x2"}], "+", 
       RowBox[{"324", " ", "z", " ", "x2"}], "-", 
       RowBox[{"78", " ", "x2"}], "+", 
       RowBox[{"74", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"160", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"208", " ", 
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"80", " ", "x1", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"77", " ", 
        SuperscriptBox["Nc", "2"], " ", "x1"}], "-", 
       RowBox[{"29", " ", "x1"}], "-", 
       RowBox[{"196", " ", 
        SuperscriptBox["Nc", "2"], " ", "z"}], "-", 
       RowBox[{"256", " ", 
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "z"}], "+", 
       RowBox[{"96", " ", "x1", " ", "z"}], "+", 
       RowBox[{"36", " ", "z"}], "-", "26"}], ")"}], " ", "NA"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["Nc", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"96", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"216", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox["z", "3"]}], "-", 
       RowBox[{"64", " ", "x2", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"216", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"124", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"222", " ", 
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"110", " ", "x2", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"140", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"], " ", "z"}], "+", 
       RowBox[{"117", " ", 
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}], "-", 
       RowBox[{"57", " ", "x2", " ", "z"}], "+", 
       RowBox[{"18", " ", "z"}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["Nc", "2"], " ", "x2"}], "+", 
       RowBox[{"9", " ", "x2"}], "+", "4"}], ")"}], " ", "NA"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", "3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     SubsuperscriptBox["m", "X", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", "3"}], ")"}], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x1"}], "+", "x2", "-", "2"}], ")"}], " ", "NA"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["Nc", "2"], " ", 
     SubsuperscriptBox["m", "X", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", "3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["Nc", "2"], " ", "z", " ", 
     SubsuperscriptBox["m", "X", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", "3"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
     SubsuperscriptBox["m", "X", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}], ")"}], "3"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "x2"}], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x2"}], "-", 
          RowBox[{"x2", " ", "z"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x1"}], "+", 
          RowBox[{"2", " ", "x2"}], "-", 
          RowBox[{"x1", " ", "x2", " ", "z"}], "-", 
          RowBox[{"x2", " ", "z"}], "+", "2"}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "x2"}], " ", "z", " ", "x1"}], "-", 
      RowBox[{"z", " ", "x1"}], "+", "x1", "+", "x2"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        SuperscriptBox["x2", "3"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["\[Beta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        SuperscriptBox["x2", "3"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "3"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "3"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"4", " ", "x2"}], "+", "2"}], ")"}], " ", "x2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"6", " ", "x2"}], "-", "1"}], ")"}], " ", "x2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "4"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"8", " ", "x2"}], "+", "1"}], ")"}], " ", "x2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"64", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"128", " ", "x1", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"31", " ", "\[Beta]", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"80", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", "\[Beta]"}], "+", "48"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", "x2"}], 
       RowBox[{
        RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"25", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"99", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["x2", "2"]}], "-", "35"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"41", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"19", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"62", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"163", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x1"}], "-", 
          RowBox[{"14", " ", "x1", " ", "x2"}], "+", "93"}], ")"}], " ", 
        "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "2"]}], "-", "9"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", 
         SuperscriptBox["Nc", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]], 
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "13"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x1", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x1", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2", " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{"4", " ", "x2", " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"33", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"], " ", "x1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "3"], " ", "x1"}], "-", 
          RowBox[{"49", " ", 
           SuperscriptBox["Nc", "2"], " ", "x1"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2", " ", "x1"}], "-", 
          RowBox[{"16", " ", "x2", " ", "x1"}], "+", 
          RowBox[{"41", " ", "x1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"17", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "-", 
          RowBox[{"64", " ", "x2"}], "+", "9"}], ")"}], " ", "x2"}]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["NA", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "3"], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "6"], "+", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["x1", "5"]}], "-", 
          SuperscriptBox["x1", "5"], "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "4"]}], "-", 
          SuperscriptBox["x1", "4"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "3"], " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          SuperscriptBox["x1", "3"], "-", 
          RowBox[{
           SuperscriptBox["x2", "4"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "5"], " ", "x1"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "4"], " ", "x1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "-", "x1", "+", 
          SuperscriptBox["x2", "6"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"32", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"32", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"80", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"31", " ", "x2", " ", "\[Beta]", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"32", " ", "x1"}], "-", 
          RowBox[{"48", " ", "x2"}], "+", 
          RowBox[{"7", " ", "x2", " ", "\[Beta]"}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["NA", "2"], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]", "-", "2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "12"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "x2"}], "+", "3"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x2"}], "+", "11"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "3"], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"7", " ", "x2"}], "-", "1"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], ")"}], 
        " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], ")"}], 
        " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "+", "x2", "-", 
          RowBox[{"46", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"184", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"136", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"64", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"16", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          SuperscriptBox["x2", "3"], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "-", 
          RowBox[{"2", " ", "x2"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"12", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x1", "+", 
          RowBox[{"2", " ", "x2"}], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "x2"}], "+", "3"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x2"}], "+", "11"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"3", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"29", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "-", 
          RowBox[{"3", " ", "x2"}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"188", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"136", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"64", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["NA", "2"], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", "x2"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", 
          SuperscriptBox["x2", "2"], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", "x2"}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["NA", "2"], " ", 
         SuperscriptBox["x2", "3"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        SuperscriptBox["x2", "3"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "3"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "3"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"4", " ", "x2"}], "+", "2"}], ")"}], " ", "x2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"6", " ", "x2"}], "-", "1"}], ")"}], " ", "x2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "4"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", "x2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"8", " ", "x2"}], "+", "1"}], ")"}], " ", "x2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"64", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"128", " ", "x1", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"31", " ", "\[Beta]", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"80", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"7", " ", "\[Beta]"}], "+", "48"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"25", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"99", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["x2", "2"]}], "-", "35"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"41", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"19", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"62", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"163", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x1"}], "-", 
          RowBox[{"14", " ", "x1", " ", "x2"}], "+", "93"}], ")"}], " ", 
        "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", "x2"}], 
       RowBox[{
        RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "2"]}], "-", "9"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", 
         SuperscriptBox["Nc", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]], 
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "13"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x1", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x1", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2", " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{"4", " ", "x2", " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"33", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"], " ", "x1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "3"], " ", "x1"}], "-", 
          RowBox[{"49", " ", 
           SuperscriptBox["Nc", "2"], " ", "x1"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2", " ", "x1"}], "-", 
          RowBox[{"16", " ", "x2", " ", "x1"}], "+", 
          RowBox[{"41", " ", "x1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"17", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "-", 
          RowBox[{"64", " ", "x2"}], "+", "9"}], ")"}], " ", "x2"}]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["NA", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "3"], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "6"], "+", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["x1", "5"]}], "-", 
          SuperscriptBox["x1", "5"], "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "4"]}], "-", 
          SuperscriptBox["x1", "4"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "3"], " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          SuperscriptBox["x1", "3"], "-", 
          RowBox[{
           SuperscriptBox["x2", "4"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "5"], " ", "x1"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "4"], " ", "x1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "-", "x1", "+", 
          SuperscriptBox["x2", "6"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"32", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"32", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"80", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"31", " ", "x2", " ", "\[Beta]", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"32", " ", "x1"}], "-", 
          RowBox[{"48", " ", "x2"}], "-", 
          RowBox[{"7", " ", "x2", " ", "\[Beta]"}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Nc", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["NA", "2"], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]", "-", "2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x1", "+", 
          RowBox[{"2", " ", "x2"}], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "x2"}], "+", "3"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x2"}], "+", "11"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"3", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          SuperscriptBox["x2", "3"], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "-", 
          RowBox[{"2", " ", "x2"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], ")"}], 
        " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"12", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "-", "\[Beta]", "+", "2"}], ")"}], 
        " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"29", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "-", 
          RowBox[{"3", " ", "x2"}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"188", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"136", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"64", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"16", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "3"], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"7", " ", "x2"}], "-", "1"}], ")"}]}], 
       RowBox[{"\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}], 
         ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "12"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "x2"}], "+", "3"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"3", " ", "x2"}], "+", "11"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["Nc", "2"], " ", "x2"}], "+", "x2", "-", 
          RowBox[{"46", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"184", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"136", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"64", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", "x2", "+", "\[Beta]", "+", "2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["NA", "2"], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", "x2"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", 
          SuperscriptBox["x2", "2"], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", "x2"}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"6", " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x1", "-", "2"}], ")"}], " ", 
        "x2", " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "x2", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{"x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"12", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"6", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x2", "-", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", "x1", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"6", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1"}], "+", "x2", "-", "2"}], ")"}], " ", "NA"}], 
       SubsuperscriptBox["m", "X", "2"]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"12", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "3"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", "x2", ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "2"}], ")"}], " ", 
         SuperscriptBox["NA", "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x1", "-", "2"}], ")"}], " ", 
        "x2", " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "3"}], ")"}], " ", "x2", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "x2", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{"x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA"}], "z"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"5", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x2", "-", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", "x1", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1"}], "+", "x2", "-", "2"}], ")"}], " ", "NA"}], 
       SubsuperscriptBox["m", "X", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "3"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "z"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "x2"}], "+", "x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "x2"}], "+", "x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", "x1", ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "2"}], ")"}], " ", 
         SuperscriptBox["NA", "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "-", 
          RowBox[{"x2", " ", "z"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x1"}], "-", 
          RowBox[{"x1", " ", "x2"}], "-", "x2", "-", 
          RowBox[{"x1", " ", "x2", " ", "z"}], "-", 
          RowBox[{"x2", " ", "z"}], "+", "2"}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"6", " ", "x1", " ", "x2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x2", " ", "z"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "x2", " ", 
         SuperscriptBox["NA", "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x2", " ", "z"}]}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", "NA"}], 
       RowBox[{"1", "-", "x1"}]], "+", 
      RowBox[{"2", " ", "x2", " ", "NA"}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "x1"}], "+", "x2", "-", "2"}], ")"}], " ",
         "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x1", " ", "z"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "NA", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]]}], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "x2"}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"6", " ", "NA", " ", "x2"}], 
       RowBox[{"1", "-", "x1"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x2", "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x1", "+", "x2", "-", "2"}], 
         ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "-", 
          RowBox[{"x2", " ", "z"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x1"}], "-", 
          RowBox[{"x1", " ", "x2"}], "-", "x2", "-", 
          RowBox[{"x1", " ", "x2", " ", "z"}], "-", 
          RowBox[{"x2", " ", "z"}], "+", "2"}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"3", " ", "x1"}]}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", "2", ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "x1", " ", 
         SuperscriptBox["NA", "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["x2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "2"}], ")"}], " ", "NA"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "4"]], "-", 
      FractionBox[
       RowBox[{"16", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"3", " ", "x2"}], "-", "1"}], ")"}], " ", "NA"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"8", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "z", " ", "x2"}], "-", 
          RowBox[{"4", " ", "x2"}], "-", "3"}], ")"}], " ", "NA"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"16", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "3"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "2"], " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", "x1"}], "-", 
          RowBox[{"3", " ", "x2"}]}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["x2", "2"], " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x2"}], "+", "4"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", "x2"}], "+", "4"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{"x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "x2", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "x2", " ", "NA"}], 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"5", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x1", "-", 
          RowBox[{"2", " ", "x2"}], "+", "4"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"log", "(", 
     SubsuperscriptBox["m", "X", "2"], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["x2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "2"}], ")"}], " ", "NA"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "4"]], "+", 
      FractionBox[
       RowBox[{"8", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"3", " ", "x2"}], "-", "1"}], ")"}], " ", "NA"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"16", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"16", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "3"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "x1"}], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"3", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "2"], " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x1", "-", 
          RowBox[{"x1", " ", "x2"}], "-", "x2"}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["x2", "2"], " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "10"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"2", " ", "x2"}], "+", "4"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc"}], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc"}], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"9", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x2", "-", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", "x1", "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", "x1", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1"}], "+", "x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
        SubsuperscriptBox["m", "X", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "3"]}]]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9574103199742413`*^9, 3.957410558781605*^9, 
  3.957410713655416*^9, 3.9585108494926357`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"9ef32de6-7221-421c-9aef-a3bc75cb6c9d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Basis of the regular part of the Wilson coefficient", "Subsection",
 CellChangeTimes->{{3.957410893171817*^9, 
  3.9574109114437237`*^9}},ExpressionUUID->"0fbbfbad-41fb-4cb9-b618-\
c7c8ef7b9c15"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Basis", "[", "\"\<qg,regular\>\"", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Log", "[", "2", "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x1"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x2"}], "]"}], ",", 
    RowBox[{"Log", "[", "x1", "]"}], ",", 
    RowBox[{"Log", "[", "x2", "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      RowBox[{"x1", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      RowBox[{"x2", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", 
      RowBox[{"x1", "*", "z"}], "-", 
      RowBox[{"x1", "*", "x2", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{
      SubscriptBox["m", "X"], "^", "2"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.957410966448398*^9, 3.957410979842678*^9}, {
   3.957411019119506*^9, 3.9574111797442417`*^9}, {3.9574112797924547`*^9, 
   3.957411293592792*^9}, 3.957412214213019*^9, {3.957412261991599*^9, 
   3.957412266207986*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"972e7929-c068-4ec7-b176-eaa596b45fdd"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"log", "(", "2", ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x1"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", "x1", ")"}], ",", 
    RowBox[{"log", "(", "x2", ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x1", " ", "z"}]}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x2", " ", "z"}]}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{"x1", " ", 
       RowBox[{"(", 
        RowBox[{"-", "x2"}], ")"}], " ", "z"}], "-", 
      RowBox[{"x1", " ", "z"}], "+", "x1", "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{"-", "\[Beta]"}], "+", "x1", "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"\[Beta]", "+", "x1", "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     SubsuperscriptBox["m", "X", "2"], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "z"}], ")"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.957411181328597*^9, {3.957411280897067*^9, 3.957411294886388*^9}, 
   3.957412277588564*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"007c7855-3760-4da2-8e56-574d299c7956"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["m", "x", "2"], "\[Rule]", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b6c82878-d004-4b39-a0ff-1d295003f1f8"],
 " part of the Wilson coefficient"
}], "Subsection",
 CellChangeTimes->{{3.957410279424666*^9, 3.957410297080682*^9}, {
  3.9574103349036627`*^9, 
  3.9574103546291437`*^9}},ExpressionUUID->"aad08a91-5c2f-41ee-b709-\
f5c12f9db5dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WC", "[", "\"\<qg,asy\>\"", "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<qg_asy.m\>\""}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9574103132981243`*^9, 3.957410318993565*^9}, {
  3.957410376724423*^9, 3.957410380555303*^9}, {3.957410718651197*^9, 
  3.9574107203143587`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"74dcab96-9bfd-43bc-95c9-60f5134acd0b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FormBox[
     TagBox[
      RowBox[{"\[Delta]", "(", 
       SubsuperscriptBox["m", "X", "2"], ")"}],
      DisplayForm],
     TraditionalForm], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "Lh", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"NA", "+", "2"}], ")"}], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{
         SuperscriptBox["log", "2"], "(", 
         RowBox[{"1", "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm]}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", 
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "x1"}], "-", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], "+", "2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], "-", "1"}], ")"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "21"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x1"}], "-", 
                   FormBox[
                    TagBox[
                    OverscriptBox["x2", "\[Tilde]"],
                    DisplayForm],
                    TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FormBox[
                  TagBox[
                   OverscriptBox["x2", "\[Tilde]"],
                   DisplayForm],
                  TraditionalForm]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm]}], ")"}]}]}], ")"}], " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm]}], "+", 
          RowBox[{"2", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    FormBox[
                    TagBox[
                    OverscriptBox["x2", "\[Tilde]"],
                    DisplayForm],
                    TraditionalForm]}], ")"}], "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x1", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "x1"}], "-", 
                    FormBox[
                    TagBox[
                    OverscriptBox["x2", "\[Tilde]"],
                    DisplayForm],
                    TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}]}]}], 
               ")"}], " ", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x1"}], ")"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"x1", "+", 
                   FormBox[
                    TagBox[
                    OverscriptBox["x2", "\[Tilde]"],
                    DisplayForm],
                    TraditionalForm], "-", "1"}], ")"}], "2"]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", "NA"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"], "+", 
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}]}]}], 
         ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"log", "(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{"1", "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm]}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"x1", " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}]}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "1"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "x1"}], "-", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm], "+", "2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"log", "(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm]}], ")"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"], "+", 
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}]}]}], 
         ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"log", "(", 
            RowBox[{"1", "-", "x1"}], ")"}], " ", 
           RowBox[{"log", "(", "x1", ")"}]}], "+", 
          TemplateBox[{"2", 
            RowBox[{"1", "-", "x1"}]},
           "PolyLog"]}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm]}], ")"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"log", "(", 
            RowBox[{"1", "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FormBox[
             TagBox[
              OverscriptBox["x2", "\[Tilde]"],
              DisplayForm],
             TraditionalForm], ")"}]}], "+", 
          TemplateBox[{"2", 
            RowBox[{"1", "-", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"], DisplayForm], 
               TraditionalForm]}]},
           "PolyLog"]}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm]}], ")"}], "2"], "+", 
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}]}]}], 
         ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"log", "(", 
             RowBox[{"1", "-", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm]}], ")"}]}], " ", 
           RowBox[{"log", "(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"log", "(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], " ", 
           RowBox[{"log", "(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}]}], "+", 
          TemplateBox[{"2", 
            RowBox[{"x1", "+", 
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"], DisplayForm], 
               TraditionalForm], "-", "1"}]},
           "PolyLog"]}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"NA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x1"}], ")"}], " ", "x1"}], "+", 
             RowBox[{"NA", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x1"}], "-", 
                   FormBox[
                    TagBox[
                    OverscriptBox["x2", "\[Tilde]"],
                    DisplayForm],
                    TraditionalForm], "+", "2"}], ")"}]}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "1"}], ")"}]}]}], ")"}], " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm]}], 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", "x1"}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "Lh", " ", "NA", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"log", "(", 
        RowBox[{"1", "-", "x1"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "NA", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              FormBox[
               TagBox[
                OverscriptBox["x2", "\[Tilde]"],
                DisplayForm],
               TraditionalForm], "2"], "-", "1"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "Lh", " ", 
           SuperscriptBox["NA", "2"], " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "x1"}], "-", 
                FormBox[
                 TagBox[
                  OverscriptBox["x2", "\[Tilde]"],
                  DisplayForm],
                 TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
           FormBox[
            TagBox[
             OverscriptBox["x2", "\[Tilde]"],
             DisplayForm],
            TraditionalForm]}], 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"x1", "+", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "-", "1"}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"log", "(", 
        RowBox[{"1", "-", 
         FormBox[
          TagBox[
           OverscriptBox["x2", "\[Tilde]"],
           DisplayForm],
          TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "Lh", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "NA"}], "+", "2"}], ")"}], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x1"}], "-", 
             FormBox[
              TagBox[
               OverscriptBox["x2", "\[Tilde]"],
               DisplayForm],
              TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
        FormBox[
         TagBox[
          OverscriptBox["x2", "\[Tilde]"],
          DisplayForm],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"log", "(", 
              RowBox[{"1", "-", "x1"}], ")"}], "+", 
             RowBox[{"log", "(", 
              RowBox[{"1", "-", 
               FormBox[
                TagBox[
                 OverscriptBox["x2", "\[Tilde]"],
                 DisplayForm],
                TraditionalForm]}], ")"}], "-", 
             RowBox[{"log", "(", 
              RowBox[{"x1", "+", 
               FormBox[
                TagBox[
                 OverscriptBox["x2", "\[Tilde]"],
                 DisplayForm],
                TraditionalForm], "-", "1"}], ")"}]}], ")"}], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"3", " ", "NA"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "-", "1"}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       TagBox[
        SubscriptBox[
         RowBox[{"[", 
          FractionBox["1", 
           SubsuperscriptBox["m", "X", "2"]], "]"}], "*"],
        DisplayForm],
       TraditionalForm], "-", 
      FractionBox["1", 
       SubsuperscriptBox["m", "X", "2"]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "NA"}], "+", "4"}], ")"}], " ", "x1", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x1", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x1"}], "-", 
          FormBox[
           TagBox[
            OverscriptBox["x2", "\[Tilde]"],
            DisplayForm],
           TraditionalForm], "+", "2"}], ")"}], "2"]}], ")"}], " ", 
     FormBox[
      TagBox[
       OverscriptBox["x2", "\[Tilde]"],
       DisplayForm],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        TagBox[
         SubscriptBox[
          RowBox[{"[", 
           FractionBox[
            RowBox[{"Log", "(", 
             SubsuperscriptBox["m", "X", "2"], ")"}], 
            SubsuperscriptBox["m", "X", "2"]], "]"}], "*"],
         DisplayForm],
        TraditionalForm], "-", 
       FractionBox[
        RowBox[{"log", "(", 
         SubsuperscriptBox["m", "X", "2"], ")"}], 
        SubsuperscriptBox["m", "X", "2"]]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", 
       FormBox[
        TagBox[
         OverscriptBox["x2", "\[Tilde]"],
         DisplayForm],
        TraditionalForm], "-", "1"}], ")"}]}]]}], TraditionalForm]], "Output",\

 CellChangeTimes->{3.9574103199742413`*^9, 3.9574103810557327`*^9, 
  3.9574105487607822`*^9, 3.957410721043605*^9, 3.957580519728826*^9, 
  3.9585108605588818`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"9be6067f-159a-4cf2-b620-b83038432a23"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Basis of the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["m", "x", "2"], "\[Rule]", "0"}], TraditionalForm]],
  ExpressionUUID->"4ffa2c91-35d1-4de4-b1c6-3b4ac55463c9"],
 " part of the Wilson coefficient  as a function of {x1,x2}"
}], "Subsection",
 CellChangeTimes->{{3.957410893171817*^9, 3.9574109114437237`*^9}, 
   3.957411229674122*^9, {3.958510835545146*^9, 
   3.958510835988182*^9}},ExpressionUUID->"3c8be560-fc71-448f-b332-\
149868f4a9b3"],

Cell["The basis of the coefficients of plus distribution", "Text",
 CellChangeTimes->{{3.9574113545048656`*^9, 
  3.957411383678604*^9}},ExpressionUUID->"6942ef29-f3da-42bf-b7ad-\
4a34ba543fee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Basispd", "[", "\"\<qg,asy\>\"", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x1"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x2"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", "1"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9574112988566523`*^9, 3.957411308741456*^9}, {
   3.95741135961582*^9, 3.957411359809119*^9}, {3.957411390803121*^9, 
   3.9574114144077177`*^9}, 3.957412348959836*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"cb1f18e1-5ddc-47bc-b70f-bd10dc84b0c4"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x1"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"x1", "+", "x2", "-", "1"}], ")"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.957411406916041*^9, 3.9574114158178673`*^9}, 
   3.957412359738701*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"b4f9a9df-14b1-4b8b-be03-459457b9e48d"]
}, Open  ]],

Cell["The basis of the coefficients of delta function", "Text",
 CellChangeTimes->{{3.9574113545048656`*^9, 3.957411383678604*^9}, {
  3.957411429131222*^9, 
  3.957411431575624*^9}},ExpressionUUID->"9d84c7a9-8531-4ba9-ab61-\
d2952a21c5a5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Basisdeltad", "[", "\"\<qg,asy,weight1\>\"", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x1"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x2"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", "1"}], "]"}]}], "}"}], 
  RowBox[{"(*", 
   RowBox[{"weight", "-", 
    RowBox[{"one", " ", "basis"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9574112988566523`*^9, 3.957411308741456*^9}, {
   3.95741135961582*^9, 3.957411359809119*^9}, {3.957411390803121*^9, 
   3.9574114351735277`*^9}, {3.9574116963768873`*^9, 3.957411720710548*^9}, 
   3.957412365105282*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"bf54ae60-6689-4556-9394-0022600036b8"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x1"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"x1", "+", "x2", "-", "1"}], ")"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.957411406916041*^9, 3.9574114158178673`*^9}, 
   3.957411709499889*^9, 3.957412412543273*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"51057cc9-fdda-4d02-bd29-1359ad8ba8f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Basisdeltad", "[", "\"\<qg,asy,weight2\>\"", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "x1"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "x2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "x2"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"2", "-", "x1", "-", "x2"}], "]"}], 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2", "-", "1"}], "]"}]}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"x1", "+", "x2", "-", "1"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2", "-", "1"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], ")"}], "^", "2"}], ",", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "x1"}], "]"}], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "x2"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "x1"}], "]"}], 
     RowBox[{"Log", "[", 
      RowBox[{"x1", "+", "x2", "-", "1"}], "]"}]}]}], "}"}], 
  RowBox[{"(*", 
   RowBox[{"weight", "-", 
    RowBox[{"two", " ", "basis"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.957411731879105*^9, 3.957411814969553*^9}, {
  3.9574118608282433`*^9, 3.9574119202176027`*^9}, {3.957412417318947*^9, 
  3.957412444606675*^9}, {3.957412502491064*^9, 3.957412555590118*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"e274d758-2b6d-4998-89d0-16bf43e93e62"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     TemplateBox[{"2", 
       RowBox[{"1", "-", "x1"}]},
      "PolyLog"], "+", 
     RowBox[{
      RowBox[{"log", "(", 
       RowBox[{"1", "-", "x1"}], ")"}], " ", 
      RowBox[{"log", "(", "x1", ")"}]}]}], ",", 
    RowBox[{
     TemplateBox[{"2", 
       RowBox[{"1", "-", "x2"}]},
      "PolyLog"], "+", 
     RowBox[{
      RowBox[{"log", "(", 
       RowBox[{"1", "-", "x2"}], ")"}], " ", 
      RowBox[{"log", "(", "x2", ")"}]}]}], ",", 
    RowBox[{
     TemplateBox[{"2", 
       RowBox[{"x1", "+", "x2", "-", "1"}]},
      "PolyLog"], "-", 
     RowBox[{
      RowBox[{"log", "(", 
       RowBox[{"1", "-", "x2"}], ")"}], " ", 
      RowBox[{"log", "(", 
       RowBox[{"x1", "+", "x2", "-", "1"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"log", "(", 
       RowBox[{
        RowBox[{"-", "x1"}], "-", "x2", "+", "2"}], ")"}], " ", 
      RowBox[{"log", "(", 
       RowBox[{"x1", "+", "x2", "-", "1"}], ")"}]}]}], ",", 
    RowBox[{
     SuperscriptBox["log", "2"], "(", 
     RowBox[{"1", "-", "x2"}], ")"}], ",", 
    RowBox[{
     RowBox[{"log", "(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"log", "(", 
      RowBox[{"1", "-", "x2"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"log", "(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"log", "(", 
      RowBox[{"x1", "+", "x2", "-", "1"}], ")"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.95741181629289*^9, 3.957411873231306*^9, 
  3.957411920797862*^9, 3.957412522814966*^9, 3.957412556134873*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"e84ee1b1-dbc0-4d5a-8782-f241d2ffa907"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"g", " ", "g"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "019bd328-6a10-4d71-9e73-b621f57f4fba"],
 " sector"
}], "Section",
 CellChangeTimes->{{3.9574101094897003`*^9, 3.957410121649803*^9}, {
  3.957410594728176*^9, 3.957410600916095*^9}, {3.957410739469392*^9, 
  3.957410740508675*^9}},ExpressionUUID->"c7af0e46-0a78-4070-a6fb-\
c45837b5c952"],

Cell[CellGroupData[{

Cell["The Wilson coefficient ", "Subsection",
 CellChangeTimes->{{3.9574101434563437`*^9, 
  3.957410156637803*^9}},ExpressionUUID->"9cf9906d-be99-49d8-8b7c-\
5cf0c1f53510"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WC", "[", "\"\<gg\>\"", "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<gg.m\>\""}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.957410207114311*^9, 3.957410252415362*^9}, {
  3.9574106110735188`*^9, 3.957410612257122*^9}, {3.957410744609149*^9, 
  3.957410746310906*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"fb233fb5-ad6e-4c1b-8858-8a0366a45f89"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"Lh", "+", "3"}], ")"}], " ", "x2", " ", 
      SuperscriptBox["NA", "2"]}], 
     RowBox[{
      SuperscriptBox["Nc", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}]}]]}], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "1"}], ")"}], " ", "x2", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "+", "3"}], ")"}], " ", "x1", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x2", " ", "Lh"}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", "x2"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x1", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "x1", " ", "Lh"}], "+", 
       RowBox[{"x1", " ", "x2", " ", "Lh"}], "-", 
       RowBox[{"2", " ", "x2", " ", "Lh"}], "+", 
       RowBox[{"4", " ", "Lh"}], "-", "x1", "+", 
       RowBox[{"x1", " ", "x2"}], "-", "x2"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x1", " ", "Lh"}], "-", 
       RowBox[{"4", " ", "Lh"}], "+", "x1"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"16", " ", "Lh", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x1", " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "1"}], ")"}], " ", "x2", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x2", " ", "Lh"}], "-", 
       RowBox[{"2", " ", "Lh"}], "+", 
       RowBox[{"2", " ", "x2"}], "+", "1"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", " ", "Lh"}], "-", 
       RowBox[{"2", " ", "Lh"}], "+", 
       RowBox[{"2", " ", "x1"}], "+", "1"}], ")"}], " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"16", " ", "Lh", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x1", " ", "x2", " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "1"}], ")"}], " ", "x1", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "1"}], ")"}], " ", "x1", " ", 
     SuperscriptBox["NA", "2"]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "Lh", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"4", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"4", " ", "Lh", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"4", " ", "Lh", " ", "x1", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"3", " ", "x1", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"4", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"4", " ", "Lh", " ", "x1"}], "+", 
       RowBox[{"4", " ", "x1"}], "+", 
       RowBox[{"4", " ", "Lh", " ", "x2"}], "-", 
       RowBox[{"4", " ", "Lh", " ", "x1", " ", "x2"}], "-", 
       RowBox[{"4", " ", "x1", " ", "x2"}], "+", 
       RowBox[{"4", " ", "x2"}]}], ")"}], " ", "NA"}], 
    SuperscriptBox["Nc", "2"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       SuperscriptBox["Nc", "2"], "-", 
       RowBox[{"2", " ", "Lh"}]}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"2", " ", "Lh", " ", "x2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"x2", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"4", " ", "Lh"}], "-", 
       RowBox[{"2", " ", "Lh", " ", "x2"}], "-", "x2"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x1", " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"2", " ", "Lh", " ", "x1", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"x1", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"4", " ", "Lh"}], "-", 
       RowBox[{"2", " ", "Lh", " ", "x1"}], "-", "x1"}], ")"}], " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       SuperscriptBox["Nc", "2"], "-", "Lh"}], ")"}], " ", "x1", " ", "NA"}], 
    
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["x1", "2"], " ", "NA"}], 
    RowBox[{"x2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["x2", "2"], " ", "NA"}], 
    RowBox[{"x1", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       SuperscriptBox["Nc", "2"], "-", "Lh"}], ")"}], " ", "x2", " ", "NA"}], 
    
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", "Lh"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Lh", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"]}], "-", "Lh"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}], " ", "x2", " ", "NA"}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "x1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x2", " ", "z"}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "x1", " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x1", "2"], "-", 
       RowBox[{"x2", " ", "x1"}], "-", "x1", "+", 
       SuperscriptBox["x2", "2"], "-", "x2", "-", "2"}], ")"}], " ", "NA"}], 
    SuperscriptBox["\[Beta]", "2"]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x2", " ", "x1"}], "+", "x1", "-", 
       RowBox[{"5", " ", "x2"}], "-", "1"}], ")"}], " ", "NA"}], 
    RowBox[{"z", " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "x1", " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x1", "4"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x1", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x2", "2"], " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"4", " ", "x2", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x2", "2"], " ", "x1"}], "-", 
       RowBox[{"16", " ", "x2", " ", "x1"}], "-", 
       RowBox[{"16", " ", "x1"}], "+", 
       SuperscriptBox["x2", "4"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"48", " ", "x2"}], "+", "16"}], ")"}], " ", "NA"}], 
    SuperscriptBox["\[Beta]", "4"]], "-", 
   FractionBox[
    RowBox[{"48", " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x2", "2"], "+", 
       RowBox[{"x1", " ", "x2"}], "+", "x1"}], ")"}], " ", "NA"}], 
    RowBox[{"z", " ", 
     SuperscriptBox["\[Beta]", "4"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "-", "2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "2"}], ")"}], " ", 
         SuperscriptBox["NA", "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x1", "-", 
          RowBox[{"x2", " ", "z"}], "+", "3"}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x2", "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z"}], "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{"x1", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"5", " ", "x1"}], "+", 
          RowBox[{"2", " ", "x2"}], "+", "4"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          RowBox[{"2", " ", "x1"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "2"], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x1"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x2", " ", "z"}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x1"}], "-", 
          RowBox[{"x1", " ", "x2"}], "+", "x2", "+", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z"}], "-", 
          RowBox[{"x1", " ", "x2", " ", "z"}], "-", "2"}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z"}], "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"x1", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{"x1", " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{"x1", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], "z"], "+", 
      FractionBox[
       RowBox[{"4", " ", "x1", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          RowBox[{"2", " ", "x1"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "z", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"log", "(", "x1", ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "-", "2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "2"}], ")"}], " ", 
         SuperscriptBox["NA", "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "x2", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x2", " ", "z"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x1"}], "-", 
          RowBox[{"x1", " ", "x2"}], "+", "x2", "+", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z"}], "-", 
          RowBox[{"x1", " ", "x2", " ", "z"}], "-", "2"}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "+", 
      FractionBox[
       RowBox[{"4", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z"}], "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{"x1", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "3"}], ")"}], " ", "x2", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x2"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x1", "-", 
          RowBox[{"x2", " ", "z"}], "+", "3"}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "+", 
      FractionBox[
       RowBox[{"4", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x2", "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z"}], "+", "2"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"x1", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA"}], 
       RowBox[{"x1", " ", "x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{"x1", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], "z"], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", "x1"}], "+", "x2", "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          RowBox[{"2", " ", "x1"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "2"], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "x2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "z", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"log", "(", "x2", ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x2", " ", "x1"}], "+", 
           RowBox[{"x2", " ", "z", " ", "x1"}], "-", 
           RowBox[{"2", " ", "x1"}], "-", 
           RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}], " ", 
         SuperscriptBox["NA", "2"]}], 
        SuperscriptBox["Nc", "2"]]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"x1", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{"x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{"x1", " ", "x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "x1", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          RowBox[{"2", " ", "x1"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "x2", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "z", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "z"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["NA", "2"], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x1", " ", "z"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["NA", "2"], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x2", " ", "z"}]}], ")"}], "2"]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x2", " ", "z"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", "NA", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x2", "+", "1"}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x1", " ", "x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"2", " ", "x1"}], "-", "x2", "+", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z"}], "-", 
          RowBox[{"x1", " ", "x2", " ", "z"}], "-", "2"}], ")"}]}], 
       SuperscriptBox["Nc", "2"]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "x2", "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z"}], "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], "z"], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}]}], 
       RowBox[{"x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", 
          RowBox[{"2", " ", "x2"}], "-", "4"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          RowBox[{"2", " ", "x1"}], "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "x2"}], " ", "z", " ", "x1"}], "-", 
      RowBox[{"z", " ", "x1"}], "+", "x1", "+", "x2"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", "NA", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "x2"}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x2", " ", "z"}]}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x2", " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"x2", " ", "z"}], "+", "1"}], ")"}]}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x2", "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", "z"}], "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], "z"], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}]}], 
       RowBox[{"x1", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{"x1", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "x2"}], " ", "z", " ", "x1"}], "+", "x1", "+", "x2", "-", 
      
      RowBox[{"x2", " ", "z"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"32", " ", "NA", " ", 
         SuperscriptBox["x2", "4"]}], 
        RowBox[{
         SuperscriptBox["\[Beta]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"32", " ", "NA", " ", 
        SuperscriptBox["x2", "4"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "-", 
      FractionBox[
       RowBox[{"32", " ", "NA", " ", 
        SuperscriptBox["x2", "4"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "-", 
      FractionBox[
       RowBox[{"32", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", 
        SuperscriptBox["x2", "3"]}], 
       RowBox[{
        SuperscriptBox["\[Beta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"32", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", 
        SuperscriptBox["x2", "3"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "\[Beta]", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"4", " ", "\[Beta]"}], "-", "16"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "4"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"4", " ", "x2"}], "+", "6"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        SuperscriptBox["\[Beta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"64", " ", "NA", " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "+", "15"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"4", " ", "x2"}], "+", "6"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"28", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"5", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"16", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x1", " ", "x2"}], "+", "16"}], ")"}], " ", 
        "x2"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"32", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", "x2", "+", "2"}], ")"}], " ", 
        "x2"}], 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"32", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", "x2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["x1", "4"]}], "-", 
          RowBox[{"x2", " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "3"], " ", "x1"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "+", 
          RowBox[{"32", " ", "x2", " ", "x1"}], "+", 
          RowBox[{"16", " ", "x1"}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"128", " ", "x2"}], "-", "16"}], ")"}], " ", "x2"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]", "5"]}]], 
       RowBox[{"3", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "6"], "+", 
          RowBox[{"x2", " ", 
           SuperscriptBox["x1", "5"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "5"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x1", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "3"], " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"8", " ", "x2", " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["x2", "4"], " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"32", " ", "x2", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["x2", "5"], " ", "x1"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "4"], " ", "x1"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "3"], " ", "x1"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "-", 
          RowBox[{"48", " ", "x2", " ", "x1"}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["x2", "2"]}]}], ")"}], " ", "x2"}]}], "+", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"8", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"7", " ", "x2", " ", "\[Beta]", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"8", " ", "x1"}], "+", 
          RowBox[{"8", " ", "x2"}], "+", 
          RowBox[{"4", " ", "x2", " ", "\[Beta]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"5", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"3", " ", "x1"}], "+", "x2", "-", "6"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"8", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          SuperscriptBox["Nc", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", "3"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"7", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"3", " ", "x1"}], "+", "x2", "-", "6"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          SuperscriptBox["Nc", "2"], "-", 
          SuperscriptBox["x2", "2"], "-", "3"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          RowBox[{"2", " ", "x1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", "x2"}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"32", " ", "NA", " ", 
        SuperscriptBox["x2", "4"]}], 
       RowBox[{
        SuperscriptBox["\[Beta]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"32", " ", "NA", " ", 
        SuperscriptBox["x2", "4"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "+", 
      FractionBox[
       RowBox[{"32", " ", "NA", " ", 
        SuperscriptBox["x2", "4"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "+", 
      FractionBox[
       RowBox[{"32", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", 
        SuperscriptBox["x2", "3"]}], 
       RowBox[{
        SuperscriptBox["\[Beta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"32", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", 
        SuperscriptBox["x2", "3"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "\[Beta]", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"4", " ", "\[Beta]"}], "+", "16"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], "+", "4"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"4", " ", "x2"}], "+", "6"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        SuperscriptBox["\[Beta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"64", " ", "NA", " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "+", "15"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"4", " ", "x2"}], "+", "6"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"28", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"5", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"16", " ", "x1"}], "-", 
          RowBox[{"4", " ", "x1", " ", "x2"}], "+", "16"}], ")"}], " ", 
        "x2"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"], " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"32", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"32", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", "x2", "+", "2"}], ")"}], " ", 
        "x2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["x1", "4"]}], "-", 
          RowBox[{"x2", " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "3"], " ", "x1"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "+", 
          RowBox[{"32", " ", "x2", " ", "x1"}], "+", 
          RowBox[{"16", " ", "x1"}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"128", " ", "x2"}], "-", "16"}], ")"}], " ", "x2"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]", "5"]}]], 
       RowBox[{"3", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "6"], "+", 
          RowBox[{"x2", " ", 
           SuperscriptBox["x1", "5"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "5"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x1", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "3"], " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"8", " ", "x2", " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["x2", "4"], " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"32", " ", "x2", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["x2", "5"], " ", "x1"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "4"], " ", "x1"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "3"], " ", "x1"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x2", "2"], " ", "x1"}], "-", 
          RowBox[{"48", " ", "x2", " ", "x1"}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["x2", "2"]}]}], ")"}], " ", "x2"}]}], "+", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"8", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"7", " ", "x2", " ", "\[Beta]", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"8", " ", "x1"}], "+", 
          RowBox[{"8", " ", "x2"}], "-", 
          RowBox[{"4", " ", "x2", " ", "\[Beta]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"7", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"3", " ", "x1"}], "+", "x2", "-", "6"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          SuperscriptBox["Nc", "2"], "-", 
          SuperscriptBox["x2", "2"], "-", "3"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}], " ", "\[Beta]"}]], 
      "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"5", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"3", " ", "x1"}], "+", "x2", "-", "6"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"8", " ", "x2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          SuperscriptBox["Nc", "2"], "+", 
          SuperscriptBox["x2", "2"], "+", "3"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["NA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["NA", "2"], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          RowBox[{"2", " ", "x1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", "x2"}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "x2", " ", 
         SuperscriptBox["NA", "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x2", " ", "x1"}], "-", "x1", "-", "x2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x2", " ", "z"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "3"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "3"}], ")"}], " ", "x1", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          RowBox[{"2", " ", "x1"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "1"}], ")"}], " ", "x2", " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "z", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     SubsuperscriptBox["m", "X", "2"], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "x2", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "x1", " ", 
        SuperscriptBox["NA", "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"x2", " ", 
           SuperscriptBox["Nc", "2"]}], "-", "x1", "+", "x2"}], ")"}], " ", 
        "NA"}], 
       SuperscriptBox["Nc", "2"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["x2", "2"], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Nc", "2"], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"32", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", "x2", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"32", " ", "NA"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          RowBox[{"2", " ", "x1"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "2"], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"2", " ", "x2"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "z", "-", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"log", "(", "2", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.957410253429112*^9, 3.9574105613971853`*^9, 
  3.957410612858396*^9, 3.9574107471487913`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"ac08478e-4f5f-45fb-bd50-938403c4099e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Basis of the regular part of the Wilson coefficient", "Subsection",
 CellChangeTimes->{{3.957410893171817*^9, 
  3.9574109114437237`*^9}},ExpressionUUID->"70840c50-7eeb-4f63-8574-\
016144c2be04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Basis", "[", "\"\<gg,regular\>\"", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Log", "[", "2", "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x1"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x2"}], "]"}], ",", 
    RowBox[{"Log", "[", "x1", "]"}], ",", 
    RowBox[{"Log", "[", "x2", "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      RowBox[{"x1", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      RowBox[{"x2", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", 
      RowBox[{"x1", "*", "z"}], "-", 
      RowBox[{"x1", "*", "x2", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", 
      RowBox[{"x2", "*", "z"}], "-", 
      RowBox[{"x1", "*", "x2", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{
      SubscriptBox["m", "X"], "^", "2"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.957410966448398*^9, 3.957410979842678*^9}, {
  3.957411019119506*^9, 3.9574111797442417`*^9}, {3.9574112797924547`*^9, 
  3.957411293592792*^9}, {3.9574127573727016`*^9, 3.957412757529779*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"e5d1701a-b4ab-482a-844a-aa641947cd8e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"log", "(", "2", ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x1"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", "x1", ")"}], ",", 
    RowBox[{"log", "(", "x2", ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x1", " ", "z"}]}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x2", " ", "z"}]}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{"x1", " ", 
       RowBox[{"(", 
        RowBox[{"-", "x2"}], ")"}], " ", "z"}], "-", 
      RowBox[{"x1", " ", "z"}], "+", "x1", "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{"x1", " ", 
       RowBox[{"(", 
        RowBox[{"-", "x2"}], ")"}], " ", "z"}], "+", "x1", "-", 
      RowBox[{"x2", " ", "z"}], "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{"-", "\[Beta]"}], "+", "x1", "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"\[Beta]", "+", "x1", "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     SubsuperscriptBox["m", "X", "2"], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "z"}], ")"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.957411181328597*^9, {3.957411280897067*^9, 3.957411294886388*^9}, 
   3.9574127605738363`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"c42ac1bd-7f7c-411e-b0cd-301e08f9bba8"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"q", " ", "q"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e624d5fc-7135-486d-b0cd-ddfe7d8b34b3"],
 " sector"
}], "Section",
 CellChangeTimes->{{3.9574101094897003`*^9, 3.957410121649803*^9}, {
  3.957410594728176*^9, 3.957410600916095*^9}, {3.957410739469392*^9, 
  3.957410740508675*^9}, {3.957410782569563*^9, 
  3.957410783689961*^9}},ExpressionUUID->"db4d7178-4537-4195-9459-\
deab3ed6afca"],

Cell[CellGroupData[{

Cell["The Wilson coefficient ", "Subsection",
 CellChangeTimes->{{3.9574101434563437`*^9, 
  3.957410156637803*^9}},ExpressionUUID->"bbca56c5-ef69-4c5a-a20f-\
28cfecd80c42"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WC", "[", "\"\<qq\>\"", "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<qq.m\>\""}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.957410207114311*^9, 3.957410252415362*^9}, {
  3.9574106110735188`*^9, 3.957410612257122*^9}, {3.957410744609149*^9, 
  3.957410746310906*^9}, {3.9574107871577682`*^9, 3.957410789333654*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"53e38cf9-1c4b-41e5-b087-e64efbd5fced"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", "NA", " ", "x1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "+", "1"}], ")"}], "3"]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "3"], " ", "z", " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x1", "2"], "+", 
       RowBox[{"8", " ", "x1"}], "+", "1"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "+", "1"}], ")"}], "2"]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z", " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "3"}], ")"}], " ", "NA", " ", "x1", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "3"], " ", "z"}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "NA", " ", "x1", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x1", "2"], "-", 
       RowBox[{"4", " ", "z", " ", "x1"}], "+", 
       RowBox[{"6", " ", "x1"}], "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "3"], " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "Nc", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       SuperscriptBox["x1", "2"], "+", 
       RowBox[{"12", " ", "Nc", " ", "x1"}], "-", 
       RowBox[{"2", " ", "x1"}], "+", 
       RowBox[{"3", " ", "Nc"}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", "1"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}], " ", "z", " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"NA", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x2", " ", "z"}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "4"}], ")"}], " ", "NA", " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"z", "-", "2"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "4"}], ")"}], " ", "NA", " ", 
     SuperscriptBox["x1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"z", "-", "2"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "NA", " ", "x1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "x1", " ", "Lh"}], "+", 
       RowBox[{"2", " ", "x1", " ", "z", " ", "Lh"}], "-", "Lh", "+", 
       RowBox[{"11", " ", "x1"}], "-", 
       RowBox[{"8", " ", "x1", " ", "z"}], "+", "3"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", "x1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "Lh", " ", "Nc"}], "-", 
       RowBox[{"4", " ", "Lh", " ", "x1", " ", "Nc"}], "+", 
       RowBox[{"8", " ", "x1", " ", "Nc"}], "+", 
       RowBox[{"4", " ", "Lh", " ", "x1", " ", "z", " ", "Nc"}], "-", 
       RowBox[{"10", " ", "x1", " ", "z", " ", "Nc"}], "+", 
       RowBox[{"5", " ", "Nc"}], "-", "4"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "Lh", " ", "Nc", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"4", " ", "Nc", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"8", " ", "Lh", " ", "Nc", " ", "z", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"8", " ", "Nc", " ", "z", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"4", " ", "Lh", " ", "Nc", " ", "x1"}], "+", 
       RowBox[{"2", " ", "Nc", " ", "x1"}], "-", 
       RowBox[{"8", " ", "x1"}], "-", "Nc"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "NA", " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "x2", " ", "Lh"}], "+", 
       RowBox[{"2", " ", "x2", " ", "z", " ", "Lh"}], "-", "Lh", "+", 
       RowBox[{"11", " ", "x2"}], "-", 
       RowBox[{"8", " ", "x2", " ", "z"}], "+", "3"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "Lh", " ", "Nc"}], "-", 
       RowBox[{"4", " ", "Lh", " ", "x2", " ", "Nc"}], "+", 
       RowBox[{"8", " ", "x2", " ", "Nc"}], "+", 
       RowBox[{"4", " ", "Lh", " ", "x2", " ", "z", " ", "Nc"}], "-", 
       RowBox[{"10", " ", "x2", " ", "z", " ", "Nc"}], "+", 
       RowBox[{"5", " ", "Nc"}], "-", "4"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "Lh", " ", "z", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"4", " ", "z", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"4", " ", "Lh", " ", "x1"}], "+", 
       RowBox[{"4", " ", "x1"}], "-", 
       RowBox[{"4", " ", "Lh", " ", "x2"}], "+", 
       RowBox[{"4", " ", "x2"}], "+", 
       RowBox[{"4", " ", "Lh", " ", 
        SuperscriptBox["x2", "2"], " ", "z"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x2", "2"], " ", "z"}], "-", "1"}], ")"}]}], "Nc"], 
   "-", 
   FractionBox[
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "Lh", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"4", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"8", " ", "Lh", " ", "Nc", " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"8", " ", "Nc", " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"4", " ", "Lh", " ", "Nc", " ", "x2"}], "+", 
       RowBox[{"2", " ", "Nc", " ", "x2"}], "-", 
       RowBox[{"8", " ", "x2"}], "-", "Nc"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"Nc", "-", "1"}], ")"}], " ", "x2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Nc", "+", "1"}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z"}], "-", "z", "+", "Nc", "-", "1"}],
          ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z"}], "+", "z", "+", "Nc", "-", "2"}],
          ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"2", " ", "Nc", " ", "x1", " ", "z"}], "+", 
          RowBox[{"2", " ", "x1", " ", "z"}], "+", 
          RowBox[{"2", " ", "z"}], "+", "Nc", "+", 
          RowBox[{"Nc", " ", "x1"}], "-", 
          RowBox[{"2", " ", "x1"}], "-", "4"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", "x2", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "x2", " ", "z"}], "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"2", " ", "Nc", " ", "x2"}], "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["Nc", "2"]], 
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "-", 
          RowBox[{"Nc", " ", "x2"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "Nc", " ", "x1", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "x1", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "z", " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "+", "Nc", "+", 
          RowBox[{"Nc", " ", "x1"}], "-", 
          RowBox[{"2", " ", "x1"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"2", " ", "Nc", " ", "x1", " ", "z"}], "+", 
          RowBox[{"2", " ", "x1", " ", "z"}], "+", 
          RowBox[{"2", " ", "z"}], "-", "4"}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}]}]], 
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"2", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"Nc", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "-", 
          RowBox[{"Nc", " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", "Nc"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", " ", "Nc"}], "-", 
          RowBox[{"2", " ", "x2", " ", "Nc"}], "-", 
          RowBox[{"2", " ", "Nc"}], "-", "x1", "+", "x2", "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x2", " ", "Nc"}], "+", 
          RowBox[{"2", " ", "Nc"}], "+", "x2", "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x1"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x1"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"Nc", "-", "1"}], ")"}], " ", "x1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Nc", "+", "1"}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "z"}], "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z"}], "-", "z", "+", "Nc", "-", "1"}],
          ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", "z"}], "-", 
          RowBox[{"x1", " ", "z"}], "+", "z", "+", 
          RowBox[{"2", " ", "Nc", " ", "x1"}], "+", "x1", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "x2", " ", "z"}], "-", 
          RowBox[{"4", " ", "z"}], "+", "x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "-", 
          RowBox[{"Nc", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "Nc", " ", "x1", " ", "z", " ", "x2"}], "+", 
          RowBox[{"x1", " ", "z", " ", "x2"}], "-", 
          RowBox[{"z", " ", "x2"}], "-", "x2", "-", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", "z"}], "+", 
          RowBox[{"x1", " ", "z"}], "-", "z", "-", "1"}], ")"}]}], 
       SuperscriptBox["Nc", "2"]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}]}]], 
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"Nc", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "+", 
          RowBox[{"Nc", " ", "x2"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", "Nc"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", "Nc"}], "-", 
          RowBox[{"x2", " ", "Nc"}], "+", 
          RowBox[{"2", " ", "Nc"}], "+", "x1", "-", "x2", "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", "Nc"}], "+", 
          RowBox[{"2", " ", "Nc"}], "+", "x1", "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x2", " ", "z"}]}], ")"}], "2"]}]]}], ")"}], " ", 
    RowBox[{"log", "(", "x1", ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"Nc", "-", "1"}], ")"}], " ", "x1", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Nc", "+", "1"}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "x2"}], ")"}], "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z"}], "-", "z", "+", "Nc", "-", "1"}],
          ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z"}], "+", "z", "+", "Nc", "-", "2"}],
          ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", "z"}], "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"2", " ", "Nc", " ", "x1"}], "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x2", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"2", " ", "Nc", " ", "x2", " ", "z"}], "+", 
          RowBox[{"2", " ", "x2", " ", "z"}], "+", 
          RowBox[{"2", " ", "z"}], "+", "Nc", "+", 
          RowBox[{"Nc", " ", "x2"}], "-", 
          RowBox[{"2", " ", "x2"}], "-", "4"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"2", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "+", 
          RowBox[{"Nc", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "Nc", " ", "x1", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "z", " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "-", "x1", "-", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", "z"}], "+", 
          RowBox[{"2", " ", "z"}], "-", "1"}], ")"}]}], 
       SuperscriptBox["Nc", "2"]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}]}]], 
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"Nc", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "+", 
          RowBox[{"Nc", " ", "x2"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", "Nc"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", "Nc"}], "-", 
          RowBox[{"x2", " ", "Nc"}], "+", 
          RowBox[{"2", " ", "Nc"}], "+", "x1", "-", "x2", "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", "Nc"}], "+", 
          RowBox[{"2", " ", "Nc"}], "+", "x1", "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x2", " ", "z"}]}], ")"}], "2"]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x2"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"Nc", "-", "1"}], ")"}], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Nc", "+", "1"}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "z"}], "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z"}], "-", "z", "+", "Nc", "-", "1"}],
          ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "x1", " ", "z"}], "-", 
          RowBox[{"4", " ", "z"}], "+", "x1", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", "x2", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "x2", " ", "z"}], "-", 
          RowBox[{"x2", " ", "z"}], "+", "z", "+", 
          RowBox[{"2", " ", "Nc", " ", "x2"}], "+", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["Nc", "2"]], 
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "-", 
          RowBox[{"Nc", " ", "x2"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "Nc", " ", "x1", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "+", "Nc", "+", 
          RowBox[{"Nc", " ", "x1"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"2", " ", "Nc", " ", "x1", " ", "z"}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}]}]], 
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"2", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"Nc", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "-", 
          RowBox[{"Nc", " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", "Nc"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", " ", "Nc"}], "-", 
          RowBox[{"2", " ", "x2", " ", "Nc"}], "-", 
          RowBox[{"2", " ", "Nc"}], "-", "x1", "+", "x2", "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x2", " ", "Nc"}], "+", 
          RowBox[{"2", " ", "Nc"}], "+", "x2", "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x1"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]]}], ")"}], " ", 
    RowBox[{"log", "(", "x2", ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"6", " ", "z"}], "+", "3"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "x1", " ", "z"}], "-", 
          RowBox[{"3", " ", "z"}], "+", "x1", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "x2", " ", "z"}], "-", 
          RowBox[{"3", " ", "z"}], "+", "x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", "x1", " ", "x2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", "x2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "x1", " ", "z"}], "-", 
          RowBox[{"2", " ", "x2", " ", "z"}], "-", 
          RowBox[{"3", " ", "z"}], "+", "1"}], ")"}]}], "Nc"]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "z"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"Nc", "-", "1"}], ")"}], " ", "x2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Nc", "+", "1"}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z"}], "-", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z"}], "-", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "x2"}], " ", "Nc"}], "+", 
          RowBox[{"2", " ", "x2", " ", "z", " ", "Nc"}], "+", 
          RowBox[{"2", " ", "z", " ", "Nc"}], "-", "Nc", "+", 
          RowBox[{"2", " ", "x2"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"2", " ", "z", " ", "x1"}], "-", "x1", "-", 
          RowBox[{"3", " ", "x2"}], "+", 
          RowBox[{"2", " ", "x2", " ", "z"}], "+", 
          RowBox[{"2", " ", "z"}], "-", "1"}], ")"}]}], "Nc"], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", 
          RowBox[{"2", " ", "x2"}], "-", "2"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x1"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x1", " ", "z"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"Nc", "-", "1"}], ")"}], " ", "x1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Nc", "+", "1"}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z"}], "-", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z"}], "-", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "x1"}], " ", "Nc"}], "+", 
          RowBox[{"2", " ", "x1", " ", "z", " ", "Nc"}], "+", 
          RowBox[{"2", " ", "z", " ", "Nc"}], "-", "Nc", "+", 
          RowBox[{"2", " ", "x1"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"2", " ", "z", " ", "x1"}], "-", 
          RowBox[{"3", " ", "x1"}], "-", "x2", "+", 
          RowBox[{"2", " ", "x2", " ", "z"}], "+", 
          RowBox[{"2", " ", "z"}], "-", "1"}], ")"}]}], "Nc"], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1"}], "-", "x2", "+", "2"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x2", " ", "z"}]}], ")"}], "2"]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x2", " ", "z"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Nc", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2", " ", "Nc", " ", "z"}], "-", "z", "+", "Nc", "-", 
           "1"}], ")"}], " ", "NA"}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"6", " ", "Nc", " ", "x2", " ", "z"}], "-", 
          RowBox[{"2", " ", "x2", " ", "z"}], "+", 
          RowBox[{"2", " ", "z"}], "-", "Nc", "+", 
          RowBox[{"3", " ", "Nc", " ", "x2"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"2", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"z", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"Nc", " ", "x2"}], "-", 
          RowBox[{"Nc", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "Nc", " ", "x1", " ", "z", " ", "x2"}], "+", "x2",
           "+", 
          RowBox[{"Nc", " ", "x1"}]}], ")"}], " ", "NA"}], 
       SuperscriptBox["Nc", "2"]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}]}]], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"2", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"Nc", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "-", 
          RowBox[{"Nc", " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", "Nc"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}], " ", "NA"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2", "+", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "x2"}], " ", "z", " ", "x1"}], "-", 
      RowBox[{"z", " ", "x1"}], "+", "x1", "+", "x2"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Nc", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2", " ", "Nc", " ", "z"}], "-", "z", "+", "Nc", "-", 
           "1"}], ")"}], " ", "NA"}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"6", " ", "Nc", " ", "x1", " ", "z"}], "-", 
          RowBox[{"2", " ", "x1", " ", "z"}], "+", 
          RowBox[{"2", " ", "z"}], "-", "Nc", "+", 
          RowBox[{"3", " ", "Nc", " ", "x1"}], "+", "2"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["Nc", "2"]], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"2", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "+", 
          RowBox[{"Nc", " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", "x2"}], "-", 
          RowBox[{"6", " ", "Nc", " ", "x1", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "x1", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "x2"}], "-", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "-", "Nc", "+", 
          RowBox[{"3", " ", "Nc", " ", "x1"}], "+", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"6", " ", "Nc", " ", "x1", " ", "z"}], "-", 
          RowBox[{"2", " ", "x1", " ", "z"}], "+", 
          RowBox[{"2", " ", "z"}], "+", "2"}], ")"}], " ", "NA"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}]}]], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"Nc", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "+", 
          RowBox[{"Nc", " ", "x2"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "x2"}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", "Nc"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}], " ", "NA"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2", "-", "1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", "x2", "+", "1"}], ")"}], " ", 
        "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "x2"}], " ", "z", " ", "x1"}], "+", "x1", "+", "x2", "-", 
      
      RowBox[{"x2", " ", "z"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"64", " ", "NA", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", 
           SuperscriptBox["x2", "2"]}], "+", "1"}], ")"}], " ", 
        SuperscriptBox["x2", "6"]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "2"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"3", " ", "x2"}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "x2", " ", "Nc"}], "+", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "Nc"}], "-", 
          RowBox[{"3", " ", "Nc"}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"4", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "x2"}], "+", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z", " ", "x2"}], "-", "x2", "-", "1"}], ")"}], 
         "2"], " ", "x2"}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        SuperscriptBox["x1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "2"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "4"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x1"}], "-", 
          RowBox[{"3", " ", "x1"}], "-", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "x1", " ", "Nc"}], "+", 
          RowBox[{"4", " ", "x1", " ", "z", " ", "Nc"}], "-", 
          RowBox[{"3", " ", "Nc"}], "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "z"}], "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z"}], "-", "z", "+", "Nc", "-", "1"}],
          ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z"}], "-", "z", "+", "Nc", "-", "1"}],
          ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "Nc", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"8", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x1"}], "-", 
          RowBox[{"6", " ", "Nc", " ", "x1"}], "+", 
          RowBox[{"8", " ", "Nc", " ", "z", " ", "x1"}], "+", 
          RowBox[{"2", " ", "z", " ", "x1"}], "-", "x1", "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "Nc", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"8", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "-", 
          RowBox[{"6", " ", "Nc", " ", "x2"}], "+", 
          RowBox[{"8", " ", "Nc", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "z", " ", "x2"}], "-", "x2", "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"2", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "-", 
          RowBox[{"3", " ", "Nc", " ", "x2"}], "+", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "x1", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"4", " ", "x2"}], "-", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"5", " ", "Nc", " ", "x1"}], "+", 
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["x1", "2"], " ", "z"}], "+", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", "z"}], "+", 
          RowBox[{"2", " ", "x1", " ", "z"}], "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"Nc", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", "Nc"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA"}], 
       RowBox[{"Nc", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "+", "1"}], ")"}], "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "3"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        SuperscriptBox["x1", "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "4"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2", "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          RowBox[{"4", " ", "z", " ", "x1"}], "+", 
          RowBox[{"2", " ", "x1"}], "+", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z", " ", "x1"}], "-", "x1", "-", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Nc", " ", 
         SuperscriptBox["\[Beta]", "5"]}]], 
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "32"}], " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "7"]}], "+", 
          RowBox[{"32", " ", "x1", " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "6"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "5"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "5"]}], "+", 
          RowBox[{"4", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "5"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "5"]}], "+", 
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["x2", "5"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x1", "2"], " ", "z", " ", 
           SuperscriptBox["x2", "5"]}], "-", 
          RowBox[{"4", " ", "x1", " ", "z", " ", 
           SuperscriptBox["x2", "5"]}], "-", 
          RowBox[{"4", " ", "z", " ", 
           SuperscriptBox["x2", "5"]}], "+", 
          SuperscriptBox["x2", "5"], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"16", " ", "x1", " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"56", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"3", " ", "x1", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["x1", "3"], " ", "z", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["x1", "2"], " ", "z", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"16", " ", "x1", " ", "z", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"16", " ", "z", " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"20", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"7", " ", "x1", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["x1", "4"], " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"40", " ", 
           SuperscriptBox["x1", "3"], " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["x1", "2"], " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"20", " ", "x1", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"20", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "5"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"5", " ", "x1", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x1", "5"], " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["x1", "4"], " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["x1", "3"], " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "2"], " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"8", " ", "x1", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"8", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "3"], " ", "x2"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "5"], " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "+", 
          RowBox[{"2", " ", "x1", " ", "x2"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "5"], " ", "z", " ", "x2"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "4"], " ", "z", " ", "x2"}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["x1", "3"], " ", "z", " ", "x2"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x1", "2"], " ", "z", " ", "x2"}], "+", "x2", "+", 
          SuperscriptBox["x1", "5"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "5"], " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["z", "2"]}], "+", "x1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "5"], " ", "z"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "4"], " ", "z"}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["x1", "3"], " ", "z"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x1", "2"], " ", "z"}]}], ")"}]}]}]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"64", " ", "NA", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", 
            SuperscriptBox["x2", "2"]}], "+", "1"}], ")"}], " ", 
         SuperscriptBox["x2", "6"]}], 
        RowBox[{"Nc", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}], " ", 
         SuperscriptBox["\[Beta]", "5"]}]]}], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "2"}], ")"}], " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"3", " ", "x2"}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "x2", " ", "Nc"}], "+", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "Nc"}], "-", 
          RowBox[{"3", " ", "Nc"}], "-", "1"}], ")"}], " ", "x2"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}], " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"4", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "x2"}], "+", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z", " ", "x2"}], "-", "x2", "-", "1"}], ")"}], 
         "2"], " ", "x2"}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        SuperscriptBox["x1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "2"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "4"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x1"}], "-", 
          RowBox[{"3", " ", "x1"}], "-", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "x1", " ", "Nc"}], "+", 
          RowBox[{"4", " ", "x1", " ", "z", " ", "Nc"}], "-", 
          RowBox[{"3", " ", "Nc"}], "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "z"}], "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z"}], "-", "z", "+", "Nc", "-", "1"}],
          ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z"}], "-", "z", "+", "Nc", "-", "1"}],
          ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "Nc", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"8", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x1"}], "-", 
          RowBox[{"6", " ", "Nc", " ", "x1"}], "+", 
          RowBox[{"8", " ", "Nc", " ", "z", " ", "x1"}], "+", 
          RowBox[{"2", " ", "z", " ", "x1"}], "-", "x1", "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "Nc", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"8", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "-", 
          RowBox[{"6", " ", "Nc", " ", "x2"}], "+", 
          RowBox[{"8", " ", "Nc", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "z", " ", "x2"}], "-", "x2", "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"2", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "-", 
          RowBox[{"3", " ", "Nc", " ", "x2"}], "+", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "x1", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"4", " ", "x2"}], "-", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"5", " ", "Nc", " ", "x1"}], "+", 
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["x1", "2"], " ", "z"}], "+", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", "z"}], "+", 
          RowBox[{"2", " ", "x1", " ", "z"}], "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"Nc", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", "Nc"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA"}], 
       RowBox[{"Nc", " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "+", "1"}], ")"}], "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "3"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        SuperscriptBox["x1", "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "4"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2", "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          RowBox[{"4", " ", "z", " ", "x1"}], "+", 
          RowBox[{"2", " ", "x1"}], "+", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z", " ", "x1"}], "-", "x1", "-", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "5"]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Nc", " ", 
         SuperscriptBox["\[Beta]", "5"]}]], 
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "32"}], " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "7"]}], "+", 
          RowBox[{"32", " ", "x1", " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "6"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "5"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "5"]}], "+", 
          RowBox[{"4", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "5"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "5"]}], "+", 
          RowBox[{"2", " ", "x1", " ", 
           SuperscriptBox["x2", "5"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x1", "2"], " ", "z", " ", 
           SuperscriptBox["x2", "5"]}], "-", 
          RowBox[{"4", " ", "x1", " ", "z", " ", 
           SuperscriptBox["x2", "5"]}], "-", 
          RowBox[{"4", " ", "z", " ", 
           SuperscriptBox["x2", "5"]}], "+", 
          SuperscriptBox["x2", "5"], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"16", " ", "x1", " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"56", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"3", " ", "x1", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["x1", "3"], " ", "z", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["x1", "2"], " ", "z", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"16", " ", "x1", " ", "z", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"16", " ", "z", " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"20", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"7", " ", "x1", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["x1", "4"], " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"40", " ", 
           SuperscriptBox["x1", "3"], " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["x1", "2"], " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"20", " ", "x1", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"20", " ", "z", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "5"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"5", " ", "x1", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x1", "5"], " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["x1", "4"], " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["x1", "3"], " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "2"], " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"8", " ", "x1", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"8", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x1", "5"], " ", "x2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x1", "4"], " ", "x2"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["x1", "3"], " ", "x2"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "3"], " ", "x2"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "5"], " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "+", 
          RowBox[{"2", " ", "x1", " ", "x2"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "5"], " ", "z", " ", "x2"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "4"], " ", "z", " ", "x2"}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["x1", "3"], " ", "z", " ", "x2"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x1", "2"], " ", "z", " ", "x2"}], "+", "x2", "+", 
          SuperscriptBox["x1", "5"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["x1", "3"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "5"], " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["x1", "4"], " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["x1", "3"], " ", 
           SuperscriptBox["z", "2"]}], "+", "x1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x1", "5"], " ", "z"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x1", "4"], " ", "z"}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["x1", "3"], " ", "z"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x1", "2"], " ", "z"}]}], ")"}]}]}]}], ")"}], " ", 
    RowBox[{"log", "(", 
     RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"Nc", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Nc", "+", "1"}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"Nc", "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Nc", "+", "1"}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        SuperscriptBox["x2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "2"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        SuperscriptBox["x1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "2"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "4"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x1"}], "-", 
          RowBox[{"3", " ", "x1"}], "-", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x1"}], "-", 
          RowBox[{"2", " ", "x1"}], "-", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "Nc"}], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"2", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"Nc", " ", "x1"}], "+", 
          RowBox[{"z", " ", "x1"}], "-", "x1", "+", "z", "-", "2"}], ")"}]}], 
       
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"3", " ", "x2"}], "-", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "x2"}], "-", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Nc", " ", "z", " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"Nc", " ", "x1"}], "+", 
          RowBox[{"x2", " ", "z", " ", "x1"}], "+", 
          RowBox[{"z", " ", "x1"}], "-", "x1", "-", 
          RowBox[{"Nc", " ", "x2"}], "-", "x2", "+", 
          RowBox[{"Nc", " ", 
           SuperscriptBox["x2", "2"], " ", "z"}], "+", 
          RowBox[{"x2", " ", "z"}], "+", "z", "-", "2"}], ")"}]}], 
       SuperscriptBox["Nc", "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "Nc"}], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"2", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"Nc", " ", "x2"}], "+", 
          RowBox[{"z", " ", "x2"}], "-", "x2", "+", "z", "-", "2"}], ")"}]}], 
       
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"Nc", "+", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "+", "1"}], ")"}], "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x1", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "3"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        SuperscriptBox["x1", "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "4"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", 
          RowBox[{"2", " ", "x2"}], "-", "2"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x1"}], "-", "x2", "+", "2"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", "x1"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"NA", " ", "x2"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x2", " ", "z"}]}], ")"}], "2"]}]]}], ")"}], " ", 
    RowBox[{"log", "(", 
     SubsuperscriptBox["m", "X", "2"], ")"}]}], "-", 
   FractionBox["NA", 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "4"}], ")"}], " ", "NA", " ", 
     SuperscriptBox["x2", "2"]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "z"}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "3"}], ")"}], " ", "NA", " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x2", " ", "Lh"}], "+", "Lh", "-", "x2"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Lh", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"Nc", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"2", " ", "Lh", " ", "Nc", " ", "x2"}], "-", 
       RowBox[{"4", " ", "Nc", " ", "x2"}], "+", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"Lh", " ", "Nc"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "Lh", " ", "NA"}], 
    RowBox[{"Nc", " ", "z"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", " ", "Lh"}], "+", "Lh", "-", "x1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Lh", " ", "Nc", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"Nc", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"2", " ", "Lh", " ", "Nc", " ", "x1"}], "-", 
       RowBox[{"4", " ", "Nc", " ", "x1"}], "+", 
       RowBox[{"2", " ", "x1"}], "+", 
       RowBox[{"Lh", " ", "Nc"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z"}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"Lh", "-", "4"}], ")"}], " ", "NA", " ", 
     SuperscriptBox["x1", "2"]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "4"], " ", "z"}]], "-", 
   FractionBox[
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", " ", "Lh"}], "-", 
       RowBox[{"2", " ", "x2", " ", "Lh"}], "-", 
       RowBox[{"2", " ", "Lh"}], "+", 
       RowBox[{"4", " ", "x2"}], "+", "2"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x2", " ", "Lh"}], "+", "Lh", "-", 
       RowBox[{"2", " ", "x2"}], "-", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x1", " ", "Lh"}], "-", 
       RowBox[{"x2", " ", "Lh"}], "+", 
       RowBox[{"2", " ", "Lh"}], "-", 
       RowBox[{"4", " ", "x1"}], "-", "2"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", " ", "Lh"}], "+", "Lh", "-", 
       RowBox[{"2", " ", "x1"}], "-", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Lh", "-", "2"}], ")"}], " ", "NA", " ", "x1"}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x1", " ", "z"}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Lh", "-", "2"}], ")"}], " ", "NA", " ", "x2"}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x2", " ", "z"}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z"}], "-", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"NA", " ", "x1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "Nc", " ", 
        SuperscriptBox["x1", "3"]}], "+", 
       RowBox[{"49", " ", "Nc", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"32", " ", "Nc", " ", "z", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"86", " ", "Nc", " ", "x1"}], "-", 
       RowBox[{"52", " ", "Nc", " ", "z", " ", "x1"}], "-", 
       RowBox[{"16", " ", "z", " ", "x1"}], "+", 
       RowBox[{"8", " ", "x1"}], "+", 
       RowBox[{"25", " ", "Nc"}], "+", "4"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "NA", " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x2", "2"], "-", 
       RowBox[{"4", " ", "z", " ", "x2"}], "+", 
       RowBox[{"6", " ", "x2"}], "+", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"NA", " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "Nc", " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"49", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"32", " ", "Nc", " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"86", " ", "Nc", " ", "x2"}], "-", 
       RowBox[{"52", " ", "Nc", " ", "z", " ", "x2"}], "-", 
       RowBox[{"16", " ", "z", " ", "x2"}], "+", 
       RowBox[{"8", " ", "x2"}], "+", 
       RowBox[{"25", " ", "Nc"}], "+", "4"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "21"}], " ", "Nc", " ", 
        SuperscriptBox["x1", "3"]}], "+", 
       RowBox[{"14", " ", "Nc", " ", "z", " ", 
        SuperscriptBox["x1", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x1", "3"]}], "-", 
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"89", " ", "Nc", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"74", " ", "Nc", " ", "z", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"32", " ", "z", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["z", "2"], " ", "x1"}], "-", 
       RowBox[{"46", " ", "Nc", " ", "x1"}], "+", 
       RowBox[{"12", " ", "Nc", " ", "z", " ", "x1"}], "-", 
       RowBox[{"4", " ", "x1"}], "-", 
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"4", " ", "Nc"}], "+", 
       RowBox[{"12", " ", "Nc", " ", "z"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "21"}], " ", "Nc", " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"14", " ", "Nc", " ", "z", " ", 
        SuperscriptBox["x2", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x2", "3"]}], "-", 
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"89", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"74", " ", "Nc", " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"32", " ", "z", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["z", "2"], " ", "x2"}], "-", 
       RowBox[{"46", " ", "Nc", " ", "x2"}], "+", 
       RowBox[{"12", " ", "Nc", " ", "z", " ", "x2"}], "-", 
       RowBox[{"4", " ", "x2"}], "-", 
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"4", " ", "Nc"}], "+", 
       RowBox[{"12", " ", "Nc", " ", "z"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["Nc", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], 
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "Nc", " ", "z", " ", 
        SuperscriptBox["x1", "3"]}], "+", 
       RowBox[{"2", " ", "Nc", " ", "x2", " ", "z", " ", 
        SuperscriptBox["x1", "3"]}], "+", 
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"8", " ", "Nc", " ", "x2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"31", " ", "Nc", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"8", " ", "Nc", " ", "x2", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"12", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"], " ", "z", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"38", " ", "Nc", " ", "z", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"18", " ", "Nc", " ", "x2", " ", "z", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"16", " ", "z", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"], " ", "x1"}], "+", 
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"], " ", 
        SuperscriptBox["z", "2"], " ", "x1"}], "+", 
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["z", "2"], " ", "x1"}], "+", 
       RowBox[{"8", " ", "Nc", " ", "x2", " ", 
        SuperscriptBox["z", "2"], " ", "x1"}], "+", 
       RowBox[{"25", " ", "Nc", " ", "x1"}], "+", 
       RowBox[{"20", " ", "Nc", " ", "x2", " ", "x1"}], "-", 
       RowBox[{"8", " ", "x2", " ", "x1"}], "+", 
       RowBox[{"2", " ", "Nc", " ", 
        SuperscriptBox["x2", "3"], " ", "z", " ", "x1"}], "-", 
       RowBox[{"18", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"], " ", "z", " ", "x1"}], "-", 
       RowBox[{"12", " ", "Nc", " ", "z", " ", "x1"}], "-", 
       RowBox[{"12", " ", "Nc", " ", "x2", " ", "z", " ", "x1"}], "+", 
       RowBox[{"31", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"8", " ", "Nc", " ", "x2", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"4", " ", "Nc"}], "+", 
       RowBox[{"25", " ", "Nc", " ", "x2"}], "+", 
       RowBox[{"2", " ", "Nc", " ", 
        SuperscriptBox["x2", "3"], " ", "z"}], "-", 
       RowBox[{"38", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"], " ", "z"}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["x2", "2"], " ", "z"}], "-", 
       RowBox[{"12", " ", "Nc", " ", "z"}], "-", 
       RowBox[{"12", " ", "Nc", " ", "x2", " ", "z"}]}], ")"}]}]}], "+", 
   FractionBox[
    RowBox[{"4", " ", "NA", " ", "x2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x2", "+", "1"}], ")"}], "3"]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z", " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x2", "+", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x2", "2"], "+", 
       RowBox[{"8", " ", "x2"}], "+", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z", " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "Nc", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"4", " ", "Nc", " ", "x1"}], "+", 
       RowBox[{"2", " ", "Nc", " ", "x2", " ", "x1"}], "-", 
       RowBox[{"3", " ", "x2", " ", "x1"}], "-", 
       RowBox[{"2", " ", "x1"}], "+", 
       RowBox[{"2", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"2", " ", "Nc"}], "+", 
       RowBox[{"4", " ", "Nc", " ", "x2"}], "-", 
       RowBox[{"2", " ", "x2"}], "-", "1"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", "z", " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "Nc", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       SuperscriptBox["x2", "2"], "+", 
       RowBox[{"12", " ", "Nc", " ", "x2"}], "-", 
       RowBox[{"2", " ", "x2"}], "+", 
       RowBox[{"3", " ", "Nc"}], "-", "1"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["Nc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "z", " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"NA", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x1", "3"], "+", 
       RowBox[{"x2", " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["x2", "2"], " ", "x1"}], "-", 
       RowBox[{"5", " ", "x2", " ", "x1"}], "-", 
       RowBox[{"7", " ", "x1"}], "-", 
       SuperscriptBox["x2", "3"], "+", 
       SuperscriptBox["x2", "2"], "+", "x2", "-", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", "x1", " ", 
     RowBox[{"(", 
      RowBox[{"x1", "+", "3"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x1", " ", "z"}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "NA", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x2"}], ")"}], " ", "x2", " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "3"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x2", " ", "z"}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"NA", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x1", "3"], "+", 
       RowBox[{"x2", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       SuperscriptBox["x1", "2"], "-", 
       RowBox[{
        SuperscriptBox["x2", "2"], " ", "x1"}], "+", 
       RowBox[{"5", " ", "x2", " ", "x1"}], "-", "x1", "-", 
       SuperscriptBox["x2", "3"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"7", " ", "x2"}], "+", "1"}], ")"}]}], 
    RowBox[{"Nc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x2", " ", "z"}]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "2"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", "NA", " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", "2"}], ")"}], " ", 
         SuperscriptBox["x1", "2"]}], 
        RowBox[{"Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "x2"}], ")"}], "4"]}]]}], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        SuperscriptBox["x1", "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "4"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x1"}], "-", 
          RowBox[{"3", " ", "x1"}], "-", "1"}], ")"}], " ", "x1"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "x1", " ", "Nc"}], "+", 
          RowBox[{"4", " ", "x1", " ", "z", " ", "Nc"}], "-", 
          RowBox[{"3", " ", "Nc"}], "-", "1"}], ")"}], " ", "x1"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}], " ", "x1"}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "3"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        SuperscriptBox["x2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "2"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"3", " ", "x2"}], "-", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "x2", " ", "Nc"}], "+", 
          RowBox[{"4", " ", "x2", " ", "z", " ", "Nc"}], "-", 
          RowBox[{"3", " ", "Nc"}], "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "z"}], "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z"}], "-", "z", "+", "Nc", "-", "1"}],
          ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"2", " ", "Nc", " ", "z"}], "-", "z", "+", "Nc", "-", "1"}],
          ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "Nc", " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"8", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x1"}], "-", 
          RowBox[{"6", " ", "Nc", " ", "x1"}], "+", 
          RowBox[{"8", " ", "Nc", " ", "z", " ", "x1"}], "+", 
          RowBox[{"2", " ", "z", " ", "x1"}], "-", "x1", "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "Nc", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"8", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "-", 
          RowBox[{"6", " ", "Nc", " ", "x2"}], "+", 
          RowBox[{"8", " ", "Nc", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "z", " ", "x2"}], "-", "x2", "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "3"]}], "-", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"2", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"], " ", "x2"}], "-", 
          RowBox[{"3", " ", "Nc", " ", "x2"}], "+", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", "z", " ", "x2"}], "+", 
          RowBox[{"2", " ", "x1", " ", "z", " ", "x2"}], "-", 
          RowBox[{"2", " ", "z", " ", "x2"}], "-", 
          RowBox[{"4", " ", "x2"}], "-", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"5", " ", "Nc", " ", "x1"}], "+", 
          RowBox[{"2", " ", "Nc", " ", 
           SuperscriptBox["x1", "2"], " ", "z"}], "+", 
          RowBox[{"8", " ", "Nc", " ", "x1", " ", "z"}], "+", 
          RowBox[{"2", " ", "x1", " ", "z"}], "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}], 
       SuperscriptBox["Nc", "2"]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"Nc", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"4", " ", "Nc", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", "Nc"}], "-", 
          RowBox[{"4", " ", "Nc", " ", "z"}], "-", 
          RowBox[{"2", " ", "z"}], "-", "2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        SuperscriptBox["x2", "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "4"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "+", "1"}], ")"}], "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", "x2", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "3"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA"}], 
       RowBox[{"Nc", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "1"}], ")"}]}], 
       RowBox[{"Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "+", "1"}], ")"}], "2"]}], 
       RowBox[{"Nc", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x2"}], ")"}], "2"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x1", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2", "-", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", "x2", "+", "1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "NA", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}]}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "NA"}], 
       RowBox[{
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x2", " ", "z"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"log", "(", "2", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.957410253429112*^9, 3.9574105613971853`*^9, 
  3.957410612858396*^9, 3.9574107471487913`*^9, 3.9574107903081617`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"862cd45a-b1cf-4a65-a871-c40858e29088"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Basis of the regular part of the Wilson coefficient", "Subsection",
 CellChangeTimes->{{3.957410893171817*^9, 
  3.9574109114437237`*^9}},ExpressionUUID->"eae1ced8-cadb-4de5-a496-\
ca0557605210"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Basis", "[", "\"\<qq,regular\>\"", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Log", "[", "2", "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x1"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x2"}], "]"}], ",", 
    RowBox[{"Log", "[", "x1", "]"}], ",", 
    RowBox[{"Log", "[", "x2", "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      RowBox[{"x1", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      RowBox[{"x2", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", 
      RowBox[{"x1", "*", "z"}], "-", 
      RowBox[{"x1", "*", "x2", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", 
      RowBox[{"x2", "*", "z"}], "-", 
      RowBox[{"x1", "*", "x2", "*", "z"}]}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "-", "\[Beta]"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"x1", "+", "x2", "+", "\[Beta]"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{
      SubscriptBox["m", "X"], "^", "2"}], "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.957410966448398*^9, 3.957410979842678*^9}, {
  3.957411019119506*^9, 3.9574111797442417`*^9}, {3.9574112797924547`*^9, 
  3.957411293592792*^9}, {3.9574127573727016`*^9, 3.957412757529779*^9}, {
  3.957412787706053*^9, 3.957412787869269*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"5000114e-470a-4e03-8789-1240c6bb8f6e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"log", "(", "2", ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x1"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", "x1", ")"}], ",", 
    RowBox[{"log", "(", "x2", ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x1", " ", "z"}]}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      RowBox[{"x2", " ", "z"}]}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{"x1", " ", 
       RowBox[{"(", 
        RowBox[{"-", "x2"}], ")"}], " ", "z"}], "-", 
      RowBox[{"x1", " ", "z"}], "+", "x1", "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{"x1", " ", 
       RowBox[{"(", 
        RowBox[{"-", "x2"}], ")"}], " ", "z"}], "+", "x1", "-", 
      RowBox[{"x2", " ", "z"}], "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{
      RowBox[{"-", "\[Beta]"}], "+", "x1", "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"\[Beta]", "+", "x1", "+", "x2"}], ")"}], ",", 
    RowBox[{"log", "(", 
     SubsuperscriptBox["m", "X", "2"], ")"}], ",", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", "z"}], ")"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.957411181328597*^9, {3.957411280897067*^9, 3.957411294886388*^9}, {
   3.9574127605738363`*^9, 3.957412788887177*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"10b54eaf-635d-499d-bf9c-512f73941f36"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1073.25, 554.25},
WindowMargins->{{52.125, Automatic}, {0, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (2020\:5e743\:670814\:65e5)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"6dc05f93-4a61-41a5-abd0-17aab99c2312"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 517, 13, 158, "Title",ExpressionUUID->"1e88602e-4536-46ec-996a-4465cff6af0a"],
Cell[1100, 37, 284, 7, 33, "Subtitle",ExpressionUUID->"ab2b5d15-d041-452d-bf10-d4f076932ee1"],
Cell[CellGroupData[{
Cell[1409, 48, 157, 3, 69, "Chapter",ExpressionUUID->"a89b06e2-2f67-4ffc-8bbb-5b49a0fed22e"],
Cell[1569, 53, 10793, 309, 945, "Abstract",ExpressionUUID->"84aeafee-a620-42bd-ba89-6a21bfa54d46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12399, 367, 170, 3, 69, "Chapter",ExpressionUUID->"01296799-1465-4b45-999c-7719c9c4b98f"],
Cell[CellGroupData[{
Cell[12594, 374, 294, 4, 69, "Section",ExpressionUUID->"3c373930-c8fa-4c6a-bac2-dd12c70acc73"],
Cell[CellGroupData[{
Cell[12913, 382, 228, 4, 34, "Subsection",ExpressionUUID->"d5b9fa01-e565-426c-9792-05d4cccd672a"],
Cell[13144, 388, 1143, 25, 56, "Input",ExpressionUUID->"b28361fe-22f6-4fcd-8fd3-78fcaae171cc"],
Cell[14290, 415, 522, 12, 56, "Input",ExpressionUUID->"fbfc09d6-cf65-4337-b466-52d3a40137f1"]
}, Closed]],
Cell[CellGroupData[{
Cell[14849, 432, 171, 3, 34, "Subsection",ExpressionUUID->"3ed1daf5-c0cc-49fe-87e6-a9aab6ec7eee"],
Cell[15023, 437, 488, 11, 56, "Input",ExpressionUUID->"15df9467-414a-4e05-82af-02e146f3c284"],
Cell[15514, 450, 385, 9, 56, "Input",ExpressionUUID->"f1080bb2-34ea-48bf-8cf1-a9e279bcd74c"],
Cell[CellGroupData[{
Cell[15924, 463, 688, 20, 40, "Input",ExpressionUUID->"438bddb3-6a9f-4d3e-a8d0-fe6e601641b4"],
Cell[16615, 485, 796, 27, 57, "Output",ExpressionUUID->"3491544b-3d88-469c-93e3-e039ca7e9654"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[17472, 519, 359, 11, 55, "Section",ExpressionUUID->"519ed1bf-25c6-48c7-9903-8375dcdcbb11"],
Cell[CellGroupData[{
Cell[17856, 534, 173, 3, 34, "Subsection",ExpressionUUID->"4635fd64-6dd3-46eb-b9df-fa379001b85e"],
Cell[CellGroupData[{
Cell[18054, 541, 344, 8, 56, "Input",ExpressionUUID->"48895a8a-c272-48f6-bdc7-ba1868c3596d"],
Cell[18401, 551, 15577, 389, 187, "Output",ExpressionUUID->"d7bbc983-fdca-4c8b-8b54-7e9c2edbe21b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[34027, 946, 190, 3, 34, "Subsection",ExpressionUUID->"12d3f808-c959-492a-b6aa-28123af8c78a"],
Cell[CellGroupData[{
Cell[34242, 953, 362, 8, 56, "Input",ExpressionUUID->"c0f2726e-2240-41bf-8fa0-c20bed7328ec"],
Cell[34607, 963, 15519, 388, 187, "Output",ExpressionUUID->"78d0e90f-05a7-4fcd-bf30-2d5270bbe5f2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[50175, 1357, 201, 3, 34, "Subsection",ExpressionUUID->"25ad5ed0-c329-4dc1-9dc8-f7c2e3927454"],
Cell[CellGroupData[{
Cell[50401, 1364, 1479, 38, 93, "Input",ExpressionUUID->"e924fea0-9781-4c42-9eef-53a441b4a0c6"],
Cell[51883, 1404, 1468, 40, 61, "Output",ExpressionUUID->"9bfad960-8d91-4668-b839-61ff94944f88"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[53400, 1450, 428, 12, 34, "Subsection",ExpressionUUID->"99f2aa33-a717-439a-b06c-ac76b0772b77"],
Cell[CellGroupData[{
Cell[53853, 1466, 286, 7, 56, "Input",ExpressionUUID->"b0eb7c20-5182-4616-a230-6d12675630f1"],
Cell[54142, 1475, 26266, 824, 840, "Output",ExpressionUUID->"ac2e45da-b78d-45b8-8a87-beac1c56b9bb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[80457, 2305, 486, 12, 34, "Subsection",ExpressionUUID->"6f344a31-8885-4401-8a39-3e7b00cccb7c"],
Cell[80946, 2319, 194, 3, 34, "Text",ExpressionUUID->"d7ed2c87-94c5-4bba-80e6-11f105b999d1"],
Cell[CellGroupData[{
Cell[81165, 2326, 588, 14, 56, "Input",ExpressionUUID->"5c46b500-67e5-45a6-aa74-6b1dda1f6163"],
Cell[81756, 2342, 451, 12, 39, "Output",ExpressionUUID->"a1bf198d-7316-485c-b00c-56178ea45880"]
}, Open  ]],
Cell[82222, 2357, 240, 4, 34, "Text",ExpressionUUID->"8919cb72-2544-4408-a881-14d5a242b9dd"],
Cell[CellGroupData[{
Cell[82487, 2365, 719, 18, 56, "Input",ExpressionUUID->"15294797-aa9d-4f3f-a11d-f51c61f7eea9"],
Cell[83209, 2385, 477, 13, 39, "Output",ExpressionUUID->"28d9aa2c-2442-42f2-b037-08ca48c8c683"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83723, 2403, 1785, 52, 116, "Input",ExpressionUUID->"cc9d1f94-dfa2-42e7-8a9a-93479de2220e"],
Cell[85511, 2457, 1586, 50, 61, "Output",ExpressionUUID->"f8d2cab1-b7fd-4230-a24e-edc319c9d7af"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[87158, 2514, 403, 12, 55, "Section",ExpressionUUID->"55b2d852-3e0d-47cf-824a-9c955135292d"],
Cell[CellGroupData[{
Cell[87586, 2530, 173, 3, 34, "Subsection",ExpressionUUID->"f1b832d7-6e76-4c01-b295-9b003c624cbf"],
Cell[CellGroupData[{
Cell[87784, 2537, 395, 9, 56, "Input",ExpressionUUID->"35034552-b131-4915-ba19-1ef4934294c4"],
Cell[88182, 2548, 36289, 1052, 1060, "Output",ExpressionUUID->"ac98c16e-a217-4079-9a0e-3e3116d604f4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[124520, 3606, 229, 4, 34, "Subsection",ExpressionUUID->"30d38555-7ddb-4ecf-bfba-ea907fa7a57c"],
Cell[CellGroupData[{
Cell[124774, 3614, 1001, 24, 56, "Input",ExpressionUUID->"83cfe565-9b9e-49d0-a19b-108b0d2e8b81"],
Cell[125778, 3640, 850, 24, 69, "Output",ExpressionUUID->"6d80576a-cc97-4512-a261-8d95d6c4d2c5"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[126689, 3671, 451, 14, 55, "Section",ExpressionUUID->"615c4cf9-1080-4694-903c-cfe81c34214c"],
Cell[CellGroupData[{
Cell[127165, 3689, 173, 3, 34, "Subsection",ExpressionUUID->"6a87ee8f-8648-47b3-90d5-ae31cb9a5ff3"],
Cell[CellGroupData[{
Cell[127363, 3696, 448, 10, 56, "Input",ExpressionUUID->"b214eab2-5418-4e5c-8da3-90ba6818f580"],
Cell[127814, 3708, 9384, 249, 195, "Output",ExpressionUUID->"516a6590-4f12-460c-a52d-85d8f2a5d07a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[137247, 3963, 229, 4, 34, "Subsection",ExpressionUUID->"0e9ed34a-91ee-447f-8bb9-985939fb0b15"],
Cell[CellGroupData[{
Cell[137501, 3971, 688, 14, 56, "Input",ExpressionUUID->"0b1f4a4c-9942-43de-90f7-975fa4af50cf"],
Cell[138192, 3987, 523, 13, 39, "Output",ExpressionUUID->"e3dfe485-6cdb-48a5-a4dd-8542aaf6236f"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[138776, 4007, 350, 10, 55, "Section",ExpressionUUID->"e8f09e84-324b-4796-9984-aa91f64ac8f4"],
Cell[CellGroupData[{
Cell[139151, 4021, 173, 3, 34, "Subsection",ExpressionUUID->"3e6c5287-7040-4436-aa14-a67cb2076210"],
Cell[CellGroupData[{
Cell[139349, 4028, 393, 9, 56, "Input",ExpressionUUID->"ae098c49-8583-4cf3-a4c3-b8758c1452f3"],
Cell[139745, 4039, 171577, 5043, 4586, "Output",ExpressionUUID->"56110761-23a2-4180-8063-844f58f61023"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[311371, 9088, 190, 3, 34, "Subsection",ExpressionUUID->"4b7b6da3-6e6f-457b-9cd2-575ea82d0961"],
Cell[CellGroupData[{
Cell[311586, 9095, 410, 9, 56, "Input",ExpressionUUID->"31546ae8-6898-405f-9357-d400cb65241b"],
Cell[311999, 9106, 144190, 4191, 3728, "Output",ExpressionUUID->"9ef32de6-7221-421c-9aef-a3bc75cb6c9d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[456238, 13303, 201, 3, 34, "Subsection",ExpressionUUID->"0fbbfbad-41fb-4cb9-b618-c7c8ef7b9c15"],
Cell[CellGroupData[{
Cell[456464, 13310, 1395, 35, 93, "Input",ExpressionUUID->"972e7929-c068-4ec7-b176-eaa596b45fdd"],
Cell[457862, 13347, 1285, 35, 41, "Output",ExpressionUUID->"007c7855-3760-4da2-8e56-574d299c7956"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[459196, 13388, 461, 13, 34, "Subsection",ExpressionUUID->"aad08a91-5c2f-41ee-b709-f5c12f9db5dd"],
Cell[CellGroupData[{
Cell[459682, 13405, 453, 10, 56, "Input",ExpressionUUID->"74dcab96-9bfd-43bc-95c9-60f5134acd0b"],
Cell[460138, 13417, 27692, 859, 945, "Output",ExpressionUUID->"9be6067f-159a-4cf2-b620-b83038432a23"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[487879, 14282, 485, 12, 34, "Subsection",ExpressionUUID->"3c8be560-fc71-448f-b332-149868f4a9b3"],
Cell[488367, 14296, 194, 3, 34, "Text",ExpressionUUID->"6942ef29-f3da-42bf-b7ad-4a34ba543fee"],
Cell[CellGroupData[{
Cell[488586, 14303, 611, 14, 56, "Input",ExpressionUUID->"cb1f18e1-5ddc-47bc-b70f-bd10dc84b0c4"],
Cell[489200, 14319, 477, 13, 39, "Output",ExpressionUUID->"b4f9a9df-14b1-4b8b-be03-459457b9e48d"]
}, Open  ]],
Cell[489692, 14335, 240, 4, 34, "Text",ExpressionUUID->"9d84c7a9-8531-4ba9-ab61-d2952a21c5a5"],
Cell[CellGroupData[{
Cell[489957, 14343, 765, 18, 56, "Input",ExpressionUUID->"bf54ae60-6689-4556-9394-0022600036b8"],
Cell[490725, 14363, 499, 13, 39, "Output",ExpressionUUID->"51057cc9-fdda-4d02-bd29-1359ad8ba8f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491261, 14381, 1942, 55, 131, "Input",ExpressionUUID->"e274d758-2b6d-4998-89d0-16bf43e93e62"],
Cell[493206, 14438, 1669, 51, 61, "Output",ExpressionUUID->"e84ee1b1-dbc0-4d5a-8782-f241d2ffa907"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[494936, 14496, 429, 11, 55, "Section",ExpressionUUID->"c7af0e46-0a78-4070-a6fb-c45837b5c952"],
Cell[CellGroupData[{
Cell[495390, 14511, 173, 3, 34, "Subsection",ExpressionUUID->"9cf9906d-be99-49d8-8b7c-5cf0c1f53510"],
Cell[CellGroupData[{
Cell[495588, 14518, 443, 10, 56, "Input",ExpressionUUID->"fb233fb5-ad6e-4c1b-8858-8a0366a45f89"],
Cell[496034, 14530, 93718, 2775, 2359, "Output",ExpressionUUID->"ac08478e-4f5f-45fb-bd50-938403c4099e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[589801, 17311, 201, 3, 34, "Subsection",ExpressionUUID->"70840c50-7eeb-4f63-8574-016144c2be04"],
Cell[CellGroupData[{
Cell[590027, 17318, 1526, 38, 93, "Input",ExpressionUUID->"e5d1701a-b4ab-482a-844a-aa641947cd8e"],
Cell[591556, 17358, 1496, 41, 89, "Output",ExpressionUUID->"c42ac1bd-7f7c-411e-b0cd-301e08f9bba8"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[593113, 17406, 478, 12, 55, "Section",ExpressionUUID->"db4d7178-4537-4195-9459-deab3ed6afca"],
Cell[CellGroupData[{
Cell[593616, 17422, 173, 3, 34, "Subsection",ExpressionUUID->"bbca56c5-ef69-4c5a-a20f-28cfecd80c42"],
Cell[CellGroupData[{
Cell[593814, 17429, 491, 10, 56, "Input",ExpressionUUID->"53e38cf9-1c4b-41e5-b087-e64efbd5fced"],
Cell[594308, 17441, 146284, 4006, 4591, "Output",ExpressionUUID->"862cd45a-b1cf-4a65-a871-c40858e29088"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[740641, 21453, 201, 3, 34, "Subsection",ExpressionUUID->"eae1ced8-cadb-4de5-a496-ca0557605210"],
Cell[CellGroupData[{
Cell[740867, 21460, 1575, 39, 93, "Input",ExpressionUUID->"5000114e-470a-4e03-8789-1240c6bb8f6e"],
Cell[742445, 21501, 1520, 41, 89, "Output",ExpressionUUID->"10b54eaf-635d-499d-bf9c-512f73941f36"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/gg.m <==
(-2*(-1 + Lh)*NA^2*x1)/(Nc^2*(1 - x2)^2) - (2*(3 + Lh)*NA^2*x1)/
  (Nc^2*(1 - x2)) - (2*(-1 + Lh)*NA^2*x2)/(Nc^2*(1 - x1)^2) - 
 (2*(3 + Lh)*NA^2*x2)/(Nc^2*(1 - x1)) - 
 (NA*(4*x1 + 4*Lh*x1 - 4*Nc^2*x1 - 4*Lh*Nc^2*x1 + 4*x2 + 4*Lh*x2 - 
    4*Nc^2*x2 - 4*Lh*Nc^2*x2 - 4*x1*x2 - 4*Lh*x1*x2 + 3*Nc^2*x1*x2 + 
    4*Lh*Nc^2*x1*x2))/Nc^2 + (16*Lh*NA^2)/(Nc^2*x1*x2*(1 - z)) + 
 (4*NA^2*(-4*Lh + x1 + 2*Lh*x1))/(Nc^2*x2*(1 - z)) + 
 (4*NA^2*(-4*Lh + x2 + 2*Lh*x2))/(Nc^2*x1*(1 - z)) + 
 (4*NA^2*(4*Lh - x1 - 2*Lh*x1 - x2 - 2*Lh*x2 + x1*x2 + Lh*x1*x2))/
  (Nc^2*(1 - z)) + (4*NA*(-2*Lh + Nc^2 + 2*Lh*Nc^2))/(Nc^2*z) + 
 (2*(-1 + Lh)*NA^2*x1)/(Nc^2*(1 - x2)^2*z) + 
 (2*NA^2*(1 - 2*Lh + 2*x1 + Lh*x1))/(Nc^2*(1 - x2)*z) + 
 (16*Lh*NA^2)/(Nc^2*x1*x2*z) + 
 (4*NA*(4*Lh - 4*Lh*Nc^2 - x1 - 2*Lh*x1 - Nc^2*x1 + 2*Lh*Nc^2*x1))/
  (Nc^2*x2*z) + (2*(-1 + Lh)*NA^2*x2)/(Nc^2*(1 - x1)^2*z) + 
 (2*NA^2*(1 - 2*Lh + 2*x2 + Lh*x2))/(Nc^2*(1 - x1)*z) + 
 (4*NA*(4*Lh - 4*Lh*Nc^2 - x2 - 2*Lh*x2 - Nc^2*x2 + 2*Lh*Nc^2*x2))/
  (Nc^2*x1*z) - (8*NA*(-Lh - 2*Nc^2 + Lh*Nc^2)*(1 - x1)*x1)/
  (Nc^2*x2*(1 - x1*z)^2) + (8*NA*(-Lh - Nc^2 + Lh*Nc^2)*x1)/
  (Nc^2*(1 - x1*z)) - (8*NA*x1^2)/(x2*(1 - x1*z)) - 
 (8*NA*(-Lh - 2*Nc^2 + Lh*Nc^2)*(1 - x2)*x2)/(Nc^2*x1*(1 - x2*z)^2) + 
 (8*NA*(-Lh - Nc^2 + Lh*Nc^2)*x2)/(Nc^2*(1 - x2*z)) - 
 (8*NA*x2^2)/(x1*(1 - x2*z)) + 
 (3*NA*x1*x2*(16 - 16*x1 + 8*x1^2 - 4*x1^3 + x1^4 + 48*x2 - 16*x1*x2 + 
    4*x1^2*x2 + 8*x2^2 + 4*x1*x2^2 - 2*x1^2*x2^2 - 4*x2^3 + x2^4))/
  \[Beta]^4 - (48*NA*x2*(x1 + x1*x2 + x2^2))/(z*\[Beta]^4) - 
 (4*NA*x1*x2*(-2 - x1 + x1^2 - x2 - x1*x2 + x2^2))/\[Beta]^2 - 
 (8*NA*(-1 + x1 - 5*x2 + 2*x1*x2))/(z*\[Beta]^2) + 
 ((4*NA^2*x1)/(Nc^2*(1 - x2)^2) + (4*NA^2*x1)/(Nc^2*(1 - x2)) + 
   (4*NA^2*x2)/(Nc^2*(1 - x1)^2) + (4*NA^2*x2)/(Nc^2*(1 - x1)) + 
   (16*NA*x2^2)/(Nc^2*(x1 + x2)) - (8*NA*(-x1 + Nc^2*x1 + x2 + Nc^2*x2))/
    Nc^2 + (8*NA*(2 + Nc^2))/(Nc^2*z) - (4*NA^2*x1)/(Nc^2*(1 - x2)^2*z) - 
   (4*NA^2*(-2 + x1))/(Nc^2*(1 - x2)*z) - (4*NA^2*(-2 + x2))/
    (Nc^2*(1 - x1)*z) + (16*NA*(-2 + x2))/(Nc^2*x1*z) + 
   (16*NA*(-2 + x1))/(Nc^2*x2*z) + (32*NA)/(Nc^2*x1*x2*z) - 
   (4*NA^2*x2)/(Nc^2*(1 - x1)^2*z) + (32*NA)/((x1 + x2)*z) + 
   (16*NA*(2 - 2*x1 + x1^2))/(Nc^2*x2*(1 - x1*z)) + 
   (16*NA*(2 + x2))/(Nc^2*(1 - x1*z)) - (16*NA*(1 + x2)^2)/
    (Nc^2*(x1 + x2)*(1 - x1*z)) - (16*NA*(1 - x2)^2)/
    (Nc^2*(x1 + x2)*(1 - x2*z)) + (16*NA*(2 - 2*x2 + x2^2))/
    (Nc^2*x1*(1 - x2*z)) + (16*NA*(-2 + x2 + z))/
    (Nc^2*(1 - x1*z)*(1 - x2*z)))*Log[2] + 
 ((-4*NA^2*(-2 + x1)*(-2 + x2))/(Nc^2*(1 - z)) - 
   (8*NA^2*(-2 + x2))/(Nc^2*x1*(1 - z)) - (8*NA^2*(-2 + x1))/
    (Nc^2*x2*(1 - z)) - (16*NA^2)/(Nc^2*x1*x2*(1 - z)) - 
   (4*NA*(-2 + Nc^2))/(Nc^2*z) - (4*NA^2*(-2 + x2))/(Nc^2*x1*z) - 
   (4*NA*(-1 + 2*Nc^2)*(-2 + x1))/(Nc^2*x2*z) - 
   (8*NA*(-1 + 2*Nc^2))/(Nc^2*x1*x2*z) + (8*NA)/(x1*(x1 + x2)*z) - 
   (4*NA*(2 + x2))/((x1 + x2)*z) + (16*NA^2*(1 - x1)*x1)/
    (Nc^2*x2*(1 - x1*z)^2) - (4*NA*(2 - 2*x1 + x1^2))/(Nc^2*x2*(1 - x1*z)) + 
   (8*NA*(1 + x2)^2)/(Nc^2*(x1 + x2)*(1 - x1*z)) - 
   (4*NA*(4 - 5*x1 + 4*Nc^2*x1 + 2*x2))/(Nc^2*(1 - x1*z)) + 
   (4*NA*x2*(3 - 2*Nc^2 - x1 + Nc^2*x1 - x2*z + Nc^2*x2*z))/Nc^2 - 
   (4*NA*x2*(2 - 2*Nc^2 + x2 - x2^2*z + Nc^2*x2^2*z))/(Nc^2*(x1 + x2)))*
  Log[1 - x1] + ((4*NA^2*(-2 + x1)*(-2 + x2))/(Nc^2*(1 - z)) + 
   (8*NA^2*(-2 + x2))/(Nc^2*x1*(1 - z)) + (8*NA^2*(-2 + x1))/
    (Nc^2*x2*(1 - z)) + (16*NA^2)/(Nc^2*x1*x2*(1 - z)) + (8*NA)/z + 
   (8*NA*(-2 + x2))/(x1*z) + (4*NA*(-2 + x1))/(x2*z) + (8*NA)/(x1*x2*z) + 
   (8*NA)/(x1*(x1 + x2)*z) - (4*NA*(-2 + x2))/((x1 + x2)*z) + 
   (4*NA*x1)/(Nc^2*(1 - x1*z)) + (4*NA*(2 - 2*x1 + x1^2))/
    (Nc^2*x2*(1 - x1*z)) - (16*NA^2*(1 - x2)*x2)/(Nc^2*x1*(1 - x2*z)^2) + 
   (16*NA^2*x2)/(Nc^2*(1 - x2*z)) - (8*NA*(1 - x2)^2)/
    (Nc^2*(x1 + x2)*(1 - x2*z)) + (8*NA*(2 - 2*x2 + x2^2))/
    (Nc^2*x1*(1 - x2*z)) + (8*NA*(-2 + x2 + z))/
    (Nc^2*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA*(-2 + 2*Nc^2 + 2*x1 - 2*Nc^2*x1 + x2 - x1*x2 + Nc^2*x1*x2 - 
      x1*x2*z + Nc^2*x1*x2*z + x2^2*z - Nc^2*x2^2*z))/Nc^2 - 
   (4*NA*x2*(2 - 2*Nc^2 - x2 - x2^2*z + Nc^2*x2^2*z))/(Nc^2*(x1 + x2)))*
  Log[x1] + ((-4*NA^2*(-2 + x1)*(-2 + x2))/(Nc^2*(1 - z)) - 
   (8*NA^2*(-2 + x2))/(Nc^2*x1*(1 - z)) - (8*NA^2*(-2 + x1))/
    (Nc^2*x2*(1 - z)) - (16*NA^2)/(Nc^2*x1*x2*(1 - z)) - (8*NA^2)/(Nc^2*z) - 
   (4*NA*(-1 + 2*Nc^2)*(-2 + x2))/(Nc^2*x1*z) - 
   (4*NA^2*(-2 + x1))/(Nc^2*x2*z) - (8*NA^2)/(Nc^2*x1*x2*z) - 
   (8*NA)/(x1*(x1 + x2)*z) + (4*NA*(-2 + x2))/((x1 + x2)*z) + 
   (16*NA^2*(1 - x2)*x2)/(Nc^2*x1*(1 - x2*z)^2) - 
   (4*NA*(-3 + 4*Nc^2)*x2)/(Nc^2*(1 - x2*z)) + 
   (8*NA*(1 - x2)^2)/(Nc^2*(x1 + x2)*(1 - x2*z)) - 
   (4*NA*(2 - 2*x2 + x2^2))/(Nc^2*x1*(1 - x2*z)) + 
   (4*NA*(-2 + 2*Nc^2 + 2*x1 - 2*Nc^2*x1 + x2 - x1*x2 + Nc^2*x1*x2 - 
      x1*x2*z + Nc^2*x1*x2*z + x2^2*z - Nc^2*x2^2*z))/Nc^2 + 
   (4*NA*x2*(2 - 2*Nc^2 - x2 - x2^2*z + Nc^2*x2^2*z))/(Nc^2*(x1 + x2)))*
  Log[1 - x2] + ((4*NA^2*(-2 + x1)*(-2 + x2))/(Nc^2*(1 - z)) + 
   (8*NA^2*(-2 + x2))/(Nc^2*x1*(1 - z)) + (8*NA^2*(-2 + x1))/
    (Nc^2*x2*(1 - z)) + (16*NA^2)/(Nc^2*x1*x2*(1 - z)) + (4*NA)/z + 
   (4*NA*(-2 + x2))/(x1*z) + (8*NA*(-2 + x1))/(x2*z) + (16*NA)/(x1*x2*z) - 
   (8*NA)/(x1*(x1 + x2)*z) + (4*NA*(2 + x2))/((x1 + x2)*z) - 
   (16*NA^2*(1 - x1)*x1)/(Nc^2*x2*(1 - x1*z)^2) + 
   (8*NA*(2 - 2*x1 + x1^2))/(Nc^2*x2*(1 - x1*z)) - 
   (8*NA*(1 + x2)^2)/(Nc^2*(x1 + x2)*(1 - x1*z)) + 
   (8*NA*(2 - 2*x1 + 2*Nc^2*x1 + x2))/(Nc^2*(1 - x1*z)) - 
   (4*NA*x2)/(Nc^2*(1 - x2*z)) + (4*NA*(2 - 2*x2 + x2^2))/
    (Nc^2*x1*(1 - x2*z)) + (8*NA*(-2 + x2 + z))/
    (Nc^2*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA*x2*(3 - 2*Nc^2 - x1 + Nc^2*x1 - x2*z + Nc^2*x2*z))/Nc^2 + 
   (4*NA*x2*(2 - 2*Nc^2 + x2 - x2^2*z + Nc^2*x2^2*z))/(Nc^2*(x1 + x2)))*
  Log[x2] + ((4*NA^2*(-2 + x1)*(-2 + x2))/(Nc^2*(1 - z)) + 
   (8*NA^2*(-2 + x2))/(Nc^2*x1*(1 - z)) + (8*NA^2*(-2 + x1))/
    (Nc^2*x2*(1 - z)) + (16*NA^2)/(Nc^2*x1*x2*(1 - z)) + 
   (4*NA*(-2 + x2))/(x1*z) + (4*NA*(-2 + x1))/(x2*z) + (8*NA)/(x1*x2*z) + 
   (4*NA*x1)/(Nc^2*(1 - x1*z)) + (4*NA*(2 - 2*x1 + x1^2))/
    (Nc^2*x2*(1 - x1*z)) - (4*NA*x2)/(Nc^2*(1 - x2*z)) + 
   (4*NA*(2 - 2*x2 + x2^2))/(Nc^2*x1*(1 - x2*z)) + 
   (8*NA*(-2 + x2 + z))/(Nc^2*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA^2*(2 - 2*x1 - 2*x2 + x1*x2 + x1*x2*z))/Nc^2)*Log[1 - z] + 
 ((-16*NA^2*(1 - x1)*x1)/(Nc^2*x2*(1 - x1*z)^2) + 
   (16*NA^2*x1)/(Nc^2*(1 - x1*z)))*Log[1 - x1*z] + 
 ((-16*NA^2*(1 - x2)*x2)/(Nc^2*x1*(1 - x2*z)^2) + 
   (16*NA^2*x2)/(Nc^2*(1 - x2*z)))*Log[1 - x2*z] + 
 ((4*NA)/z + (4*NA*(-2 + x1))/(x2*z) + (8*NA)/(x2*(x1 + x2)*z) + 
   (4*NA*(2 + x2))/((x1 + x2)*z) - (4*NA*(-4 + x1 - 2*x2))/
    (Nc^2*(1 - x1*z)) + (4*NA*(2 - 2*x1 + x1^2))/(Nc^2*x2*(1 - x1*z)) - 
   (8*NA*(1 + x2)^2)/(Nc^2*(x1 + x2)*(1 - x1*z)) + 
   (4*NA*(-2 + 2*Nc^2 + 2*x1 - 2*Nc^2*x1 - x2 - x1*x2*z + Nc^2*x1*x2*z + 
      x2^2*z - Nc^2*x2^2*z))/Nc^2 + 
   (4*NA*x2*(2 - 2*Nc^2 + x2 - x2^2*z + Nc^2*x2^2*z))/(Nc^2*(x1 + x2)))*
  Log[x1 + x2 - x1*z - x1*x2*z] + 
 ((8*NA)/z + (4*NA*(-2 + x2))/(x1*z) + (8*NA)/(x1*(x1 + x2)*z) - 
   (4*NA*(-2 + x2))/((x1 + x2)*z) + (4*NA*x2)/(Nc^2*(1 - x2*z)) - 
   (8*NA*(1 - x2)^2)/(Nc^2*(x1 + x2)*(1 - x2*z)) + 
   (4*NA*(2 - 2*x2 + x2^2))/(Nc^2*x1*(1 - x2*z)) + 
   (4*NA*x2*(1 - 2*Nc^2 - x2*z + Nc^2*x2*z))/Nc^2 - 
   (4*NA*x2*(2 - 2*Nc^2 - x2 - x2^2*z + Nc^2*x2^2*z))/(Nc^2*(x1 + x2)))*
  Log[x1 + x2 - x2*z - x1*x2*z] + 
 ((-2*NA^2*x1)/(Nc^2*(1 - x2)^2) - (2*NA^2*x1)/(Nc^2*(1 - x2)) - 
   (2*NA^2*x2)/(Nc^2*(1 - x1)^2) - (2*NA^2*x2)/(Nc^2*(1 - x1)) + 
   (8*NA*(1 + x2)^2)/(Nc^2*(x1 + x2)*(1 - x1*z)) - 
   (8*NA*(2 - 2*x1 + x1^2 + 2*x2^2))/(Nc^2*x2*(1 - x1*z)) + 
   (8*NA*(-2 + x2)*x2)/(Nc^2*x1*(1 - x2*z)) - (8*NA*(1 - x2)^2*x2)/
    (Nc^2*x1*(x1 + x2)*(1 - x2*z)) - (8*NA*(1 - x2)^2)/
    (Nc^2*x1*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA^2)/(Nc^2*(1 - x1)*(x1 + x2 - \[Beta])) - 
   (4*NA^2*(1 - x1))/(Nc^2*(1 - x2)^2*(x1 + x2 - \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 - \[Beta])) - 
   (4*NA^2*(1 - x2))/(Nc^2*(1 - x1)^2*(x1 + x2 - \[Beta])) - 
   (4*NA*(-6 - 2*Nc^2 + 3*x1 + Nc^2*x1 + x2 - 5*Nc^2*x2))/
    (Nc^2*(x1 + x2 - \[Beta])) - (32*NA*x2^4)/((x1 + x2)*\[Beta]^5) + 
   (3*NA*x2*(16*x1^2 - 16*x1^3 + 8*x1^4 - 4*x1^5 + x1^6 - 48*x1*x2 + 
      32*x1^2*x2 - 8*x1^3*x2 + x1^5*x2 + 64*x2^2 - 16*x1*x2^2 - 8*x1^2*x2^2 + 
      8*x1^3*x2^2 - 2*x1^4*x2^2 + 8*x1*x2^3 - 2*x1^3*x2^3 - 4*x1*x2^4 + 
      x1^2*x2^4 + x1*x2^5))/(2*\[Beta]^5) - 
   (32*NA*x2^4)/((x1 + x2 - \[Beta])*\[Beta]^5) + 
   (32*NA*x2^3*(2 + x2))/((x1 + x2 - \[Beta])*\[Beta]^4) + 
   (8*NA*x2^2*(15 + 2*x2^2))/((x1 + x2)*\[Beta]^3) - 
   (NA*x2*(-16 + 16*x1 - 8*x1^3 + 5*x1^4 - 128*x2 + 32*x1*x2 - x1^3*x2 - 
      32*x2^2 - 8*x1*x2^2 - x1^2*x2^2 + 5*x1*x2^3))/(2*\[Beta]^3) - 
   (16*NA*x2^2*(6 + 4*x2 + x2^2))/((x1 + x2 - \[Beta])*\[Beta]^3) - 
   (64*NA*x2^2)/((x1 + x2)*\[Beta]^2) + (32*NA*x2*(1 + x2)*(2 + x2))/
    ((x1 + x2 - \[Beta])*\[Beta]^2) - (2*NA*x2^2*(4 + 6*Nc^2 + Nc^2*x2^2))/
    (Nc^2*(x1 + x2)*\[Beta]) + 
   (NA*x2*(16 + 120*Nc^2 + 16*x1 - 28*Nc^2*x1 - 4*x1^2 + 9*Nc^2*x1^2 - 
      4*x1*x2 + 5*Nc^2*x1*x2 + 4*Nc^2*x2^2))/(2*Nc^2*\[Beta]) + 
   (4*NA^2)/(Nc^2*(1 - x1)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (4*NA^2)/(Nc^2*(1 - x2)^2*(x1 + x2 - \[Beta])*\[Beta]) - 
   (8*NA*(3 + Nc^2 + 8*Nc^2*x2 + x2^2 + 5*Nc^2*x2^2))/
    (Nc^2*(x1 + x2 - \[Beta])*\[Beta]) - 
   (4*NA^2)/(Nc^2*(1 - x1)*(x1 + x2 + \[Beta])) - 
   (4*NA^2*(1 - x1))/(Nc^2*(1 - x2)^2*(x1 + x2 + \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 + \[Beta])) - 
   (4*NA^2*(1 - x2))/(Nc^2*(1 - x1)^2*(x1 + x2 + \[Beta])) - 
   (4*NA*(-6 - 2*Nc^2 + 3*x1 + Nc^2*x1 + x2 + 7*Nc^2*x2))/
    (Nc^2*(x1 + x2 + \[Beta])) - (32*NA*x2^4)/
    (\[Beta]^5*(x1 + x2 + \[Beta])) - (32*NA*x2^3*(2 + x2))/
    (\[Beta]^4*(x1 + x2 + \[Beta])) - (16*NA*x2^2*(6 + 4*x2 + x2^2))/
    (\[Beta]^3*(x1 + x2 + \[Beta])) - (32*NA*x2*(2 + x2 + x2^2))/
    (\[Beta]^2*(x1 + x2 + \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x1)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x2)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (8*NA*(-3 - Nc^2 - x2^2 + 5*Nc^2*x2^2))/(Nc^2*\[Beta]*
     (x1 + x2 + \[Beta])) + (NA*x2^2*(-16 - 4*\[Beta] + 7*Nc^2*\[Beta]))/
    (2*Nc^2*(x1 + x2)) + (NA*(-8*x1 + 8*Nc^2*x1 + 8*x2 + 8*Nc^2*x2 + 
      4*x2*\[Beta] - 7*Nc^2*x2*\[Beta]))/(2*Nc^2))*Log[x1 + x2 - \[Beta]] + 
 ((-2*NA^2*x1)/(Nc^2*(1 - x2)^2) - (2*NA^2*x1)/(Nc^2*(1 - x2)) - 
   (2*NA^2*x2)/(Nc^2*(1 - x1)^2) - (2*NA^2*x2)/(Nc^2*(1 - x1)) + 
   (8*NA*(1 + x2)^2)/(Nc^2*(x1 + x2)*(1 - x1*z)) - 
   (8*NA*(2 - 2*x1 + x1^2 + 2*x2^2))/(Nc^2*x2*(1 - x1*z)) + 
   (8*NA*(-2 + x2)*x2)/(Nc^2*x1*(1 - x2*z)) - (8*NA*(1 - x2)^2*x2)/
    (Nc^2*x1*(x1 + x2)*(1 - x2*z)) - (8*NA*(1 - x2)^2)/
    (Nc^2*x1*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA^2)/(Nc^2*(1 - x1)*(x1 + x2 - \[Beta])) - 
   (4*NA^2*(1 - x1))/(Nc^2*(1 - x2)^2*(x1 + x2 - \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 - \[Beta])) - 
   (4*NA^2*(1 - x2))/(Nc^2*(1 - x1)^2*(x1 + x2 - \[Beta])) - 
   (4*NA*(-6 - 2*Nc^2 + 3*x1 + Nc^2*x1 + x2 + 7*Nc^2*x2))/
    (Nc^2*(x1 + x2 - \[Beta])) + (32*NA*x2^4)/((x1 + x2)*\[Beta]^5) - 
   (3*NA*x2*(16*x1^2 - 16*x1^3 + 8*x1^4 - 4*x1^5 + x1^6 - 48*x1*x2 + 
      32*x1^2*x2 - 8*x1^3*x2 + x1^5*x2 + 64*x2^2 - 16*x1*x2^2 - 8*x1^2*x2^2 + 
      8*x1^3*x2^2 - 2*x1^4*x2^2 + 8*x1*x2^3 - 2*x1^3*x2^3 - 4*x1*x2^4 + 
      x1^2*x2^4 + x1*x2^5))/(2*\[Beta]^5) + 
   (32*NA*x2^4)/((x1 + x2 - \[Beta])*\[Beta]^5) - 
   (32*NA*x2^3*(2 + x2))/((x1 + x2 - \[Beta])*\[Beta]^4) - 
   (8*NA*x2^2*(15 + 2*x2^2))/((x1 + x2)*\[Beta]^3) + 
   (NA*x2*(-16 + 16*x1 - 8*x1^3 + 5*x1^4 - 128*x2 + 32*x1*x2 - x1^3*x2 - 
      32*x2^2 - 8*x1*x2^2 - x1^2*x2^2 + 5*x1*x2^3))/(2*\[Beta]^3) + 
   (16*NA*x2^2*(6 + 4*x2 + x2^2))/((x1 + x2 - \[Beta])*\[Beta]^3) - 
   (64*NA*x2^2)/((x1 + x2)*\[Beta]^2) - (32*NA*x2*(2 + x2 + x2^2))/
    ((x1 + x2 - \[Beta])*\[Beta]^2) + (2*NA*x2^2*(4 + 6*Nc^2 + Nc^2*x2^2))/
    (Nc^2*(x1 + x2)*\[Beta]) - 
   (NA*x2*(16 + 120*Nc^2 + 16*x1 - 28*Nc^2*x1 - 4*x1^2 + 9*Nc^2*x1^2 - 
      4*x1*x2 + 5*Nc^2*x1*x2 + 4*Nc^2*x2^2))/(2*Nc^2*\[Beta]) + 
   (4*NA^2)/(Nc^2*(1 - x1)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (4*NA^2)/(Nc^2*(1 - x2)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (8*NA*(-3 - Nc^2 - x2^2 + 5*Nc^2*x2^2))/(Nc^2*(x1 + x2 - \[Beta])*
     \[Beta]) - (4*NA^2)/(Nc^2*(1 - x1)*(x1 + x2 + \[Beta])) - 
   (4*NA^2*(1 - x1))/(Nc^2*(1 - x2)^2*(x1 + x2 + \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 + \[Beta])) - 
   (4*NA^2*(1 - x2))/(Nc^2*(1 - x1)^2*(x1 + x2 + \[Beta])) - 
   (4*NA*(-6 - 2*Nc^2 + 3*x1 + Nc^2*x1 + x2 - 5*Nc^2*x2))/
    (Nc^2*(x1 + x2 + \[Beta])) + (32*NA*x2^4)/
    (\[Beta]^5*(x1 + x2 + \[Beta])) + (32*NA*x2^3*(2 + x2))/
    (\[Beta]^4*(x1 + x2 + \[Beta])) + (16*NA*x2^2*(6 + 4*x2 + x2^2))/
    (\[Beta]^3*(x1 + x2 + \[Beta])) + (32*NA*x2*(1 + x2)*(2 + x2))/
    (\[Beta]^2*(x1 + x2 + \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x1)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x2)^2*\[Beta]*(x1 + x2 + \[Beta])) + 
   (8*NA*(3 + Nc^2 + 8*Nc^2*x2 + x2^2 + 5*Nc^2*x2^2))/
    (Nc^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (NA*x2^2*(16 - 4*\[Beta] + 7*Nc^2*\[Beta]))/(2*Nc^2*(x1 + x2)) + 
   (NA*(-8*x1 + 8*Nc^2*x1 + 8*x2 + 8*Nc^2*x2 - 4*x2*\[Beta] + 
      7*Nc^2*x2*\[Beta]))/(2*Nc^2))*Log[x1 + x2 + \[Beta]] + 
 ((-2*NA^2*x1)/(Nc^2*(1 - x2)^2) - (2*NA^2*x1)/(Nc^2*(1 - x2)) - 
   (2*NA^2*x2)/(Nc^2*(1 - x1)^2) - (2*NA^2*x2)/(Nc^2*(1 - x1)) - 
   (4*NA^2*(-x1 - x2 + x1*x2))/Nc^2 + (4*NA^2*(-2 + x1)*(-2 + x2))/
    (Nc^2*(1 - z)) + (8*NA^2*(-2 + x2))/(Nc^2*x1*(1 - z)) + 
   (8*NA^2*(-2 + x1))/(Nc^2*x2*(1 - z)) + (16*NA^2)/(Nc^2*x1*x2*(1 - z)) + 
   (8*NA*(-2 + Nc^2))/(Nc^2*z) + (2*NA^2*x1)/(Nc^2*(1 - x2)^2*z) + 
   (2*NA^2*(-2 + x1))/(Nc^2*(1 - x2)*z) + (2*NA^2*(-2 + x2))/
    (Nc^2*(1 - x1)*z) + (4*NA*(-3 + 2*Nc^2)*(-2 + x2))/(Nc^2*x1*z) + 
   (4*NA*(-3 + 2*Nc^2)*(-2 + x1))/(Nc^2*x2*z) + 
   (8*NA*(-3 + 2*Nc^2))/(Nc^2*x1*x2*z) + (2*NA^2*x2)/(Nc^2*(1 - x1)^2*z) - 
   (8*NA^2*(1 - x1)*x1)/(Nc^2*x2*(1 - x1*z)^2) + 
   (4*NA*(-3 + 2*Nc^2)*x1)/(Nc^2*(1 - x1*z)) - (4*NA*(2 - 2*x1 + x1^2))/
    (Nc^2*x2*(1 - x1*z)) - (8*NA^2*(1 - x2)*x2)/(Nc^2*x1*(1 - x2*z)^2) + 
   (4*NA*(-1 + 2*Nc^2)*x2)/(Nc^2*(1 - x2*z)) - (4*NA*(2 - 2*x2 + x2^2))/
    (Nc^2*x1*(1 - x2*z)) - (8*NA*(-2 + x2 + z))/(Nc^2*(1 - x1*z)*(1 - x2*z)))*
  Log[Subscript[m, X]^2]


==> anc/qg.m <==
((-1 + Lh)*NA^2*x1)/(Nc^2*(1 - x2)^2) + ((3 + Lh)*NA^2*x1)/(Nc^2*(1 - x2)) + 
 (8*Lh*NA^2)/(Nc^2*(1 - x1)*x2*(1 - z)) - (2*NA^2*(-1 + 2*Lh + x1 + 2*Lh*x1))/
  (Nc^2*x2*(1 - z)) + (2*NA^2*(-4*Lh + x2 + 2*Lh*x2))/
  (Nc^2*(1 - x1)*(1 - z)) - 
 (2*NA^2*(1 - 2*Lh - x1 - 2*Lh*x1 + Lh*x2 + x1*x2 + Lh*x1*x2))/
  (Nc^2*(1 - z)) - (8*(-3 + Lh)*NA*x2^2*(-2 + z))/(1 - x1)^4 - 
 (NA*(Lh - 2*Nc^2 + 3*Lh*Nc^2))/(Nc^2*z) - 
 ((-1 + Lh)*NA^2*x1)/(Nc^2*(1 - x2)^2*z) - (NA^2*(Lh + 2*x1 + Lh*x1))/
  (Nc^2*(1 - x2)*z) + (NA*(3 - 4*Lh - 3*Nc^2 + 12*Lh*Nc^2))/
  (Nc^2*(1 - x1)*x2*z) - 
 (NA*(5 - 2*Lh - 5*Nc^2 + 6*Lh*Nc^2 - 3*x1 - 2*Lh*x1 + 3*Nc^2*x1 + 
    6*Lh*Nc^2*x1))/(Nc^2*x2*z) - (8*(-3 + Lh)*NA*x2^2)/((1 - x1)^4*z) + 
 (8*(-3 + Lh)*NA*x2*(1 + x2))/((1 - x1)^3*z) + 
 (4*NA*(-1 + 4*Lh - x2 + Lh*x2))/((1 - x1)*z) - 
 (4*NA*(-1 + 4*Lh - 6*x2 + 2*Lh*x2 - x2^2 + Lh*x2^2))/((1 - x1)^2*z) + 
 (2*(-3 + Lh)*NA*(1 + Nc^2)*(1 - x1)*x1)/(Nc^2*x2*(1 - x1*z)^3) - 
 ((-5 + 2*Lh)*NA*(1 + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) + 
 (2*(-1 + Lh)*NA*x1*(1 - 7*Nc^2 + 2*Nc^2*x1))/(Nc^2*x2*(1 - x1*z)^2) + 
 (NA*(3 + 4*Lh - 3*Nc^2 + 4*Lh*Nc^2))/(Nc^2*(1 - x1)*x2*(1 - x1*z)) - 
 (NA*(3 + 4*Lh - 3*Nc^2 + 4*Lh*Nc^2 + 3*x1 + 2*Lh*x1 - 3*Nc^2*x1 + 
    2*Lh*Nc^2*x1 - x1^2 + 2*Lh*x1^2 + Nc^2*x1^2 + 2*Lh*Nc^2*x1^2))/
  (Nc^2*x2*(1 - x1*z)) + 
 (NA*(2 + 2*Lh + 2*Nc^2 - 10*Lh*Nc^2 - x1 - 3*Nc^2*x1 + 4*Lh*Nc^2*x1 - 3*x2 - 
    Lh*x2 + 5*Nc^2*x2 - 7*Lh*Nc^2*x2))/(Nc^2*(1 - x1*z)) + 
 (NA*(-2 - 2*Lh - 2*Nc^2 + 10*Lh*Nc^2 + 3*x2 + Lh*x2 - 5*Nc^2*x2 + 
    7*Lh*Nc^2*x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - 
 (2*NA*(1 - Lh + Nc^2 + Lh*Nc^2)*x2)/(Nc^2*(1 - x2*z)) + 
 (2*NA*x2)/(Nc^2*(1 - x1)*(1 - x2*z)) + 
 (8*(-3 + Lh)*NA*x2*(-1 - 3*x2 + 2*x2*z))/(1 - x1)^3 - 
 (NA*x2*(3 + 2*Lh + 57*Nc^2 - 18*Lh*Nc^2 + 48*Nc^2*x2 - 32*Lh*Nc^2*x2 - 
    48*Nc^2*x2*z + 32*Lh*Nc^2*x2*z))/(2*Nc^2*(1 - x1)^2) + 
 (NA*(2 - 10*Nc^2 + 16*x1 + 16*Lh*x1 - 16*Nc^2*x1 - 16*Lh*Nc^2*x1 - 11*x2 - 
    16*Lh*x2 - 13*Nc^2*x2 + 80*Lh*Nc^2*x2 - 15*x1*x2 - 16*Lh*x1*x2 + 
    7*Nc^2*x1*x2 + 16*Lh*Nc^2*x1*x2 + x2^2 + 7*Nc^2*x2^2 - 
    64*Lh*Nc^2*x2^2*z))/(8*Nc^2) + 
 (NA*(-8 + 20*Nc^2 + 7*x2 + 6*Lh*x2 + 5*Nc^2*x2 - 22*Lh*Nc^2*x2 - 
    16*Lh*Nc^2*x2^2 + 24*z - 64*Nc^2*z - 2*x2*z + 10*Nc^2*x2*z + 
    32*Lh*Nc^2*x2^2*z - 20*z^2 + 52*Nc^2*z^2))/(2*Nc^2*(1 - x1)) - 
 (6*NA^2*(1 - z)*z*(-5 - 7*x2 + 20*z + 56*x2*z - 16*z^2 - 112*x2*z^2 + 
    64*x2*z^3))/(Nc^2*(1 - x1)*\[Beta]^4) - 
 (3*NA^2*(-2*x1^2 - x1^3 - 4*x1*x2 - x1^3*x2 - x1^4*x2 + x1^5*x2 - 2*x2^2 + 
    3*x1*x2^2 + x1^3*x2^2 + x1^4*x2^2 + 2*x2^3 + 3*x1*x2^3 + 2*x1^2*x2^3 - 
    2*x1^3*x2^3 + 2*x2^4 - 3*x1*x2^4 - 2*x1^2*x2^4 - 3*x2^5 + x1*x2^5 + 
    x2^6 + 80*z + 80*x1*z + 20*x1^2*z + 112*x2*z - 60*x2^2*z + 44*x2^3*z - 
    20*x2^4*z + 4*x2^5*z - 400*z^2 - 400*x1*z^2 - 16*x1^2*z^2 - 1008*x2*z^2 + 
    384*x2^2*z^2 - 112*x2^3*z^2 + 16*x2^4*z^2 + 576*z^3 + 576*x1*z^3 + 
    2688*x2*z^3 - 576*x2^2*z^3 + 64*x2^3*z^3 - 256*z^4 - 256*x1*z^4 - 
    2816*x2*z^4 + 256*x2^2*z^4 + 1024*x2*z^5))/(8*Nc^2*\[Beta]^4) - 
 (NA^2*(-x1 + x2 + x1*x2 + x2^2))/(Nc^2*z*\[Beta]^2) + 
 (NA*(-26 + 74*Nc^2 - 29*x1 + 77*Nc^2*x1 - 2*x1^2 + 10*Nc^2*x1^2 - 78*x2 + 
    158*Nc^2*x2 - 25*x1*x2 + 25*Nc^2*x1*x2 - 10*x1^2*x2 + 2*Nc^2*x1^2*x2 - 
    4*x1^3*x2 + 12*Nc^2*x1^3*x2 + 24*x2^2 - 64*Nc^2*x2^2 + 13*x1*x2^2 + 
    3*Nc^2*x1*x2^2 + 8*Nc^2*x1^2*x2^2 + 4*x2^3 + 20*Nc^2*x2^3 - 
    8*Nc^2*x1*x2^3 - 4*x2^4 - 4*Nc^2*x2^4 + 36*z - 196*Nc^2*z + 96*x1*z - 
    256*Nc^2*x1*z + 324*x2*z - 804*Nc^2*x2*z - 36*x2^2*z + 196*Nc^2*x2^2*z - 
    4*x2^3*z - 28*Nc^2*x2^3*z - 32*z^2 + 160*Nc^2*z^2 - 80*x1*z^2 + 
    208*Nc^2*x1*z^2 - 544*x2*z^2 + 1440*Nc^2*x2*z^2 + 32*x2^2*z^2 - 
    160*Nc^2*x2^2*z^2 + 320*x2*z^3 - 832*Nc^2*x2*z^3))/(8*Nc^2*\[Beta]^2) + 
 (NA*(4 - 10*Nc^2 + 9*x2 - 19*Nc^2*x2 + 18*z + 2*Nc^2*z - 57*x2*z + 
    117*Nc^2*x2*z - 140*z^2 + 124*Nc^2*z^2 + 110*x2*z^2 - 222*Nc^2*x2*z^2 + 
    216*z^3 - 216*Nc^2*z^3 - 64*x2*z^3 + 128*Nc^2*x2*z^3 - 96*z^4 + 
    96*Nc^2*z^4))/(Nc^2*(1 - x1)*\[Beta]^2) + 
 ((4*NA)/(Nc^2*z) - (4*NA)/(Nc^2*(1 - x1)*x2*z) + 
   (2*NA*(1 + x1))/(Nc^2*x2*z) - (4*NA*(2 + x2))/(Nc^2*(1 - x1)*z) - 
   (4*NA)/((1 - x1)*x2*(1 - x1*z)) + (2*NA*(2 + x1 + x1^2))/(x2*(1 - x1*z)) + 
   (2*NA*(2 + x2))/(1 - x1*z) - (2*NA*(2 + x2))/((1 - x1)*(1 - x1*z)) + 
   (2*NA*(2 - 2*Nc^2 + 2*x2 - Nc^2*x2 - x2*z + Nc^2*x2*z))/(Nc^2*(1 - x1)) - 
   (2*NA*(2 - 2*Nc^2 + 2*x1 - 2*Nc^2*x1 + 2*x2 - Nc^2*x2 - x2*z + Nc^2*x2*z - 
      x1*x2*z + Nc^2*x1*x2*z))/Nc^2)*Log[x1 + x2 - x1*z - x1*x2*z] + 
 ((NA^2*x1)/(Nc^2*(1 - x2)^2) + (NA^2*x1)/(Nc^2*(1 - x2)) + 
   (4*NA*(2 + x2^2))/((1 - x1)*x2*(1 - x1*z)) - (4*NA*(2 + x1 + x1^2 + x2^2))/
    (x2*(1 - x1*z)) + (2*NA*x2*(2 + x1^2 + 4*x2 + 2*x1*x2 - 4*x1*x2*z))/
    (1 - x1)^2 + (2*NA*x2*(-1 + x1^2 + 6*x2 + 2*x1*x2 - 4*x1*x2*z))/
    (1 - x1)^4 - (2*NA*x2*(1 + x1^2 + 8*x2 + 2*x1*x2 - 4*x1*x2*z))/
    (1 - x1)^3 + (8*NA*(1 - x2))/((1 - x1)*(2 - x1 - x2 - \[Beta])) + 
   (16*NA*x2)/(2 - x1 - x2 - \[Beta]) - (4*NA*(-2 + 3*Nc^2)*(1 - x2))/
    (Nc^2*(1 - x1)*(-2 + x1 + x2 - \[Beta])) - (2*NA*(1 + 3*Nc^2)*(1 + x1))/
    (Nc^2*(x1 + x2 - \[Beta])) + (2*NA^2*(1 - x1))/
    (Nc^2*(1 - x2)^2*(x1 + x2 - \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 - \[Beta])) - 
   (16*NA*(1 - x2 + x2^2))/((1 - x1)^4*(x1 + x2 - \[Beta])) + 
   (8*NA*(12 - x2 + x2^2))/((1 - x1)*(x1 + x2 - \[Beta])) + 
   (16*NA*(3 - 2*x2 + 2*x2^2))/((1 - x1)^3*(x1 + x2 - \[Beta])) - 
   (8*NA*(11 - 3*x2 + 3*x2^2))/((1 - x1)^2*(x1 + x2 - \[Beta])) + 
   (16*NA*(1 - x2)*(2 - 2*x2 + x2^2))/((2 - x1 - x2 - \[Beta])*
     (x1 + x2 - \[Beta])) - (3*NA^2*(1 - x2)^3*x2*(1 + x2)^3)/
    (16*Nc^2*(1 - x1)*\[Beta]^5) - 
   (3*NA^2*x2*(-1 - x1 - x1^2 - x1^3 - x1^4 - x1^5 + x1^6 + 2*x1^5*x2 + 
      3*x2^2 + 3*x1*x2^2 + 3*x1^2*x2^2 + 3*x1^3*x2^2 - x1^4*x2^2 - 
      4*x1^3*x2^3 - 3*x2^4 - 3*x1*x2^4 - x1^2*x2^4 + 2*x1*x2^5 + x2^6))/
    (16*Nc^2*\[Beta]^5) - (NA*(1 - x2)*x2*(1 + x2)*(-9 + 17*Nc^2 + 5*x2^2 + 
      3*Nc^2*x2^2))/(16*Nc^2*(1 - x1)*\[Beta]^3) - 
   (NA*x2*(9 - 17*Nc^2 + 41*x1 - 49*Nc^2*x1 + 25*x1^2 - 33*Nc^2*x1^2 + 
      9*x1^3 - Nc^2*x1^3 + 5*x1^4 - 13*Nc^2*x1^4 - 64*x2 + 64*Nc^2*x2 - 
      16*x1*x2 + 16*Nc^2*x1*x2 + 4*x1^3*x2 - 20*Nc^2*x1^3*x2 - 14*x2^2 + 
      14*Nc^2*x2^2 - 14*x1*x2^2 - 2*Nc^2*x1*x2^2 - 2*x1^2*x2^2 + 
      2*Nc^2*x1^2*x2^2 + 4*x1*x2^3 + 12*Nc^2*x1*x2^3 + 5*x2^4 + 3*Nc^2*x2^4))/
    (16*Nc^2*\[Beta]^3) + (2*NA^2*x2^3)/(Nc^2*(x1 + x2 - \[Beta])*
     \[Beta]^3) + (2*NA^2*(-3 + x2)*x2^2)/(Nc^2*(x1 + x2 - \[Beta])*
     \[Beta]^2) + (NA*x2*(-35 + 99*Nc^2 - 9*x2^2 + 25*Nc^2*x2^2))/
    (16*Nc^2*(1 - x1)*\[Beta]) - 
   (NA*x2*(93 + 163*Nc^2 - 3*x1 + 19*Nc^2*x1 - 9*x1^2 + 41*Nc^2*x1^2 - 
      14*x1*x2 + 62*Nc^2*x1*x2 - 9*x2^2 + 25*Nc^2*x2^2))/(16*Nc^2*\[Beta]) + 
   (8*NA)/((1 - x1)*(2 - x1 - x2 - \[Beta])*\[Beta]) - 
   (8*NA*(-1 + 7*x2 - 5*x2^2 + x2^3))/((2 - x1 - x2 - \[Beta])*\[Beta]) + 
   (16*NA)/((1 - x1)^4*(x1 + x2 - \[Beta])*\[Beta]) - 
   (64*NA)/((1 - x1)^3*(x1 + x2 - \[Beta])*\[Beta]) + 
   (136*NA)/((1 - x1)^2*(x1 + x2 - \[Beta])*\[Beta]) - 
   (184*NA)/((1 - x1)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (2*NA^2)/(Nc^2*(1 - x2)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (6*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (2*NA*(-2 - 46*Nc^2 + x2 + 23*Nc^2*x2 - x2^2 - 7*Nc^2*x2^2 + 4*Nc^2*x2^3))/
    (Nc^2*(x1 + x2 - \[Beta])*\[Beta]) + (4*NA*(-1 + 6*Nc^2)*x2)/
    (Nc^2*(2 - x1 - x2 + \[Beta])) - 
   (12*NA)/((1 - x1)*\[Beta]*(2 - x1 - x2 + \[Beta])) + 
   (4*NA*(-3*Nc^2 - 2*x2 + 21*Nc^2*x2 + 3*x2^2 - 15*Nc^2*x2^2 - x2^3 + 
      3*Nc^2*x2^3))/(Nc^2*\[Beta]*(2 - x1 - x2 + \[Beta])) + 
   (2*NA^2*(1 - x1))/(Nc^2*(1 - x2)^2*(x1 + x2 + \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 + \[Beta])) - 
   (2*NA*(1 + 3*Nc^2 + x1 + 3*Nc^2*x1 + 2*x2 - 2*Nc^2*x2))/
    (Nc^2*(x1 + x2 + \[Beta])) - (16*NA*(1 - x2 + x2^2))/
    ((1 - x1)^4*(x1 + x2 + \[Beta])) + (16*NA*(3 - 2*x2 + 2*x2^2))/
    ((1 - x1)^3*(x1 + x2 + \[Beta])) - (8*NA*(11 - 3*x2 + 3*x2^2))/
    ((1 - x1)^2*(x1 + x2 + \[Beta])) + 
   (4*NA*(2 + 23*Nc^2 + 2*x2 - 3*Nc^2*x2 + 2*Nc^2*x2^2))/
    (Nc^2*(1 - x1)*(x1 + x2 + \[Beta])) + 
   (2*NA^2*x2^3)/(Nc^2*\[Beta]^3*(x1 + x2 + \[Beta])) - 
   (2*NA^2*(-3 + x2)*x2^2)/(Nc^2*\[Beta]^2*(x1 + x2 + \[Beta])) - 
   (16*NA)/((1 - x1)^4*\[Beta]*(x1 + x2 + \[Beta])) + 
   (64*NA)/((1 - x1)^3*\[Beta]*(x1 + x2 + \[Beta])) - 
   (136*NA)/((1 - x1)^2*\[Beta]*(x1 + x2 + \[Beta])) + 
   (188*NA)/((1 - x1)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (2*NA^2)/(Nc^2*(1 - x2)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (6*NA^2)/(Nc^2*(1 - x2)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (2*NA*(-2 - 48*Nc^2 - 3*x2 + 29*Nc^2*x2 + 7*x2^2 - 13*Nc^2*x2^2 - 2*x2^3 + 
      6*Nc^2*x2^3))/(Nc^2*\[Beta]*(x1 + x2 + \[Beta])) + 
   (8*NA*(-1 + 3*Nc^2)*(1 - x2)*(2 - 2*x2 + x2^2))/
    (Nc^2*(2 - x1 - x2 + \[Beta])*(x1 + x2 + \[Beta])) - 
   (NA*x2*(48 - 80*Nc^2 + 32*Nc^2*x1^2 + 64*Nc^2*x1*x2 - 128*Nc^2*x1*x2*z - 
      7*\[Beta] + 31*Nc^2*\[Beta]))/(16*Nc^2*(1 - x1)) - 
   (NA*(-32*x1 + 32*Nc^2*x1 - 48*x2 + 80*Nc^2*x2 + 32*Nc^2*x1*x2 + 
      64*Nc^2*x2^2 + 7*x2*\[Beta] - 31*Nc^2*x2*\[Beta]))/(16*Nc^2))*
  Log[x1 + x2 - \[Beta]] + ((NA^2*x1)/(Nc^2*(1 - x2)^2) + 
   (NA^2*x1)/(Nc^2*(1 - x2)) + (4*NA*(2 + x2^2))/((1 - x1)*x2*(1 - x1*z)) - 
   (4*NA*(2 + x1 + x1^2 + x2^2))/(x2*(1 - x1*z)) + 
   (2*NA*x2*(2 + x1^2 + 4*x2 + 2*x1*x2 - 4*x1*x2*z))/(1 - x1)^2 + 
   (2*NA*x2*(-1 + x1^2 + 6*x2 + 2*x1*x2 - 4*x1*x2*z))/(1 - x1)^4 - 
   (2*NA*x2*(1 + x1^2 + 8*x2 + 2*x1*x2 - 4*x1*x2*z))/(1 - x1)^3 + 
   (4*NA*(-2 + 3*Nc^2)*(1 - x2))/(Nc^2*(1 - x1)*(2 - x1 - x2 - \[Beta])) + 
   (4*NA*(-1 + 6*Nc^2)*x2)/(Nc^2*(2 - x1 - x2 - \[Beta])) - 
   (8*NA*(1 - x2))/((1 - x1)*(-2 + x1 + x2 - \[Beta])) + 
   (2*NA^2*(1 - x1))/(Nc^2*(1 - x2)^2*(x1 + x2 - \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 - \[Beta])) - 
   (2*NA*(1 + 3*Nc^2 + x1 + 3*Nc^2*x1 + 2*x2 - 2*Nc^2*x2))/
    (Nc^2*(x1 + x2 - \[Beta])) - (16*NA*(1 - x2 + x2^2))/
    ((1 - x1)^4*(x1 + x2 - \[Beta])) + (16*NA*(3 - 2*x2 + 2*x2^2))/
    ((1 - x1)^3*(x1 + x2 - \[Beta])) - (8*NA*(11 - 3*x2 + 3*x2^2))/
    ((1 - x1)^2*(x1 + x2 - \[Beta])) + 
   (4*NA*(2 + 23*Nc^2 + 2*x2 - 3*Nc^2*x2 + 2*Nc^2*x2^2))/
    (Nc^2*(1 - x1)*(x1 + x2 - \[Beta])) + 
   (8*NA*(-1 + 3*Nc^2)*(1 - x2)*(2 - 2*x2 + x2^2))/
    (Nc^2*(2 - x1 - x2 - \[Beta])*(x1 + x2 - \[Beta])) + 
   (3*NA^2*(1 - x2)^3*x2*(1 + x2)^3)/(16*Nc^2*(1 - x1)*\[Beta]^5) + 
   (3*NA^2*x2*(-1 - x1 - x1^2 - x1^3 - x1^4 - x1^5 + x1^6 + 2*x1^5*x2 + 
      3*x2^2 + 3*x1*x2^2 + 3*x1^2*x2^2 + 3*x1^3*x2^2 - x1^4*x2^2 - 
      4*x1^3*x2^3 - 3*x2^4 - 3*x1*x2^4 - x1^2*x2^4 + 2*x1*x2^5 + x2^6))/
    (16*Nc^2*\[Beta]^5) + (NA*(1 - x2)*x2*(1 + x2)*(-9 + 17*Nc^2 + 5*x2^2 + 
      3*Nc^2*x2^2))/(16*Nc^2*(1 - x1)*\[Beta]^3) + 
   (NA*x2*(9 - 17*Nc^2 + 41*x1 - 49*Nc^2*x1 + 25*x1^2 - 33*Nc^2*x1^2 + 
      9*x1^3 - Nc^2*x1^3 + 5*x1^4 - 13*Nc^2*x1^4 - 64*x2 + 64*Nc^2*x2 - 
      16*x1*x2 + 16*Nc^2*x1*x2 + 4*x1^3*x2 - 20*Nc^2*x1^3*x2 - 14*x2^2 + 
      14*Nc^2*x2^2 - 14*x1*x2^2 - 2*Nc^2*x1*x2^2 - 2*x1^2*x2^2 + 
      2*Nc^2*x1^2*x2^2 + 4*x1*x2^3 + 12*Nc^2*x1*x2^3 + 5*x2^4 + 3*Nc^2*x2^4))/
    (16*Nc^2*\[Beta]^3) - (2*NA^2*x2^3)/(Nc^2*(x1 + x2 - \[Beta])*
     \[Beta]^3) - (2*NA^2*(-3 + x2)*x2^2)/(Nc^2*(x1 + x2 - \[Beta])*
     \[Beta]^2) - (NA*x2*(-35 + 99*Nc^2 - 9*x2^2 + 25*Nc^2*x2^2))/
    (16*Nc^2*(1 - x1)*\[Beta]) + 
   (NA*x2*(93 + 163*Nc^2 - 3*x1 + 19*Nc^2*x1 - 9*x1^2 + 41*Nc^2*x1^2 - 
      14*x1*x2 + 62*Nc^2*x1*x2 - 9*x2^2 + 25*Nc^2*x2^2))/(16*Nc^2*\[Beta]) + 
   (12*NA)/((1 - x1)*(2 - x1 - x2 - \[Beta])*\[Beta]) - 
   (4*NA*(-3*Nc^2 - 2*x2 + 21*Nc^2*x2 + 3*x2^2 - 15*Nc^2*x2^2 - x2^3 + 
      3*Nc^2*x2^3))/(Nc^2*(2 - x1 - x2 - \[Beta])*\[Beta]) + 
   (16*NA)/((1 - x1)^4*(x1 + x2 - \[Beta])*\[Beta]) - 
   (64*NA)/((1 - x1)^3*(x1 + x2 - \[Beta])*\[Beta]) + 
   (136*NA)/((1 - x1)^2*(x1 + x2 - \[Beta])*\[Beta]) - 
   (188*NA)/((1 - x1)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (2*NA^2)/(Nc^2*(1 - x2)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (6*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (2*NA*(-2 - 48*Nc^2 - 3*x2 + 29*Nc^2*x2 + 7*x2^2 - 13*Nc^2*x2^2 - 2*x2^3 + 
      6*Nc^2*x2^3))/(Nc^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (16*NA*x2)/(2 - x1 - x2 + \[Beta]) - 
   (8*NA)/((1 - x1)*\[Beta]*(2 - x1 - x2 + \[Beta])) + 
   (8*NA*(-1 + 7*x2 - 5*x2^2 + x2^3))/(\[Beta]*(2 - x1 - x2 + \[Beta])) - 
   (2*NA*(1 + 3*Nc^2)*(1 + x1))/(Nc^2*(x1 + x2 + \[Beta])) + 
   (2*NA^2*(1 - x1))/(Nc^2*(1 - x2)^2*(x1 + x2 + \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 + \[Beta])) - 
   (16*NA*(1 - x2 + x2^2))/((1 - x1)^4*(x1 + x2 + \[Beta])) + 
   (8*NA*(12 - x2 + x2^2))/((1 - x1)*(x1 + x2 + \[Beta])) + 
   (16*NA*(3 - 2*x2 + 2*x2^2))/((1 - x1)^3*(x1 + x2 + \[Beta])) - 
   (8*NA*(11 - 3*x2 + 3*x2^2))/((1 - x1)^2*(x1 + x2 + \[Beta])) - 
   (2*NA^2*x2^3)/(Nc^2*\[Beta]^3*(x1 + x2 + \[Beta])) + 
   (2*NA^2*(-3 + x2)*x2^2)/(Nc^2*\[Beta]^2*(x1 + x2 + \[Beta])) - 
   (16*NA)/((1 - x1)^4*\[Beta]*(x1 + x2 + \[Beta])) + 
   (64*NA)/((1 - x1)^3*\[Beta]*(x1 + x2 + \[Beta])) - 
   (136*NA)/((1 - x1)^2*\[Beta]*(x1 + x2 + \[Beta])) + 
   (184*NA)/((1 - x1)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (2*NA^2)/(Nc^2*(1 - x2)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (6*NA^2)/(Nc^2*(1 - x2)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (2*NA*(-2 - 46*Nc^2 + x2 + 23*Nc^2*x2 - x2^2 - 7*Nc^2*x2^2 + 4*Nc^2*x2^3))/
    (Nc^2*\[Beta]*(x1 + x2 + \[Beta])) + (16*NA*(1 - x2)*(2 - 2*x2 + x2^2))/
    ((2 - x1 - x2 + \[Beta])*(x1 + x2 + \[Beta])) - 
   (NA*x2*(48 - 80*Nc^2 + 32*Nc^2*x1^2 + 64*Nc^2*x1*x2 - 128*Nc^2*x1*x2*z + 
      7*\[Beta] - 31*Nc^2*\[Beta]))/(16*Nc^2*(1 - x1)) - 
   (NA*(-32*x1 + 32*Nc^2*x1 - 48*x2 + 80*Nc^2*x2 + 32*Nc^2*x1*x2 + 
      64*Nc^2*x2^2 - 7*x2*\[Beta] + 31*Nc^2*x2*\[Beta]))/(16*Nc^2))*
  Log[x1 + x2 + \[Beta]] + deltad[Subscript[m, X]^2]*
  ((3*Lh*NA^2*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t)/
    (2*Nc^2*(1 - x1)*(-1 + x1 + x2t)) + 
   (NA*(NA*(-6*(1 - x2t)^2*(2 - x2t) + (-21 + 8*Pi^2)*x1*
         (x1^2 + (2 - x1 - x2t)^2)*(2 - x1 - x2t))*x2t + 
      2*x1*(2 - x1 - x2t)*(Pi^2*(3*(x1^2 + (2 - x1 - x2t)^2) + 2*(1 - x2t)^2)*
         x2t + 6*((1 - x1)^2 + (-1 + x1 + x2t)^2))))/
    (6*Nc^2*(1 - x1)*(2 - x1 - x2t)*(-1 + x1 + x2t)) + 
   ((NA*(2*(1 - x1)*x1 + NA*(1 + 3*x1*(2 - x1 - x2t) - x2t))*x2t)/(Nc^2*x1) - 
     (4*Lh*NA*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t)/((1 - x1)*(-1 + x1 + x2t)))*
    Log[1 - x1] + ((-2*Lh*NA^2*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t)/
      (Nc^2*(1 - x1)*(-1 + x1 + x2t)) + (4*NA*x1*(-1 + x2t^2))/(Nc^2*x2t))*
    Log[1 - x2t] + (2*NA*x1*(2*x1^2 + NA*(x1^2 + (2 - x1 - x2t)^2) + 
      (1 - x2t)^2 + (2 - x1 - x2t)^2)*x2t*Log[1 - x1]*Log[1 - x2t])/
    (Nc^2*(1 - x1)*(-1 + x1 + x2t)) + 
   (NA*(2 + NA)*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t*Log[1 - x2t]^2)/
    (Nc^2*(1 - x1)*(-1 + x1 + x2t)) + 
   (NA*x1*x2t*(NA*(1 + 3*x1*(2 - x1 - x2t) - x2t) + 
      2*(2 - x1 - x2t)*(-1 + x1 + x2t))*Log[-1 + x1 + x2t])/
    (Nc^2*(2 - x1 - x2t)^2) - (4*NA*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t*
     Log[1 - x1]*Log[-1 + x1 + x2t])/((1 - x1)*(-1 + x1 + x2t)) + 
   (2*NA*x1*(NA*(x1^2 + (2 - x1 - x2t)^2) - (1 - x2t)^2 + (2 - x1 - x2t)^2)*
     x2t*(Log[1 - x1]*Log[x1] + PolyLog[2, 1 - x1]))/
    (Nc^2*(1 - x1)*(-1 + x1 + x2t)) - 
   (2*NA*x1*(x1^2 + 2*(1 - x2t)^2 + (2 - x1 - x2t)^2)*x2t*
     (Log[1 - x2t]*Log[x2t] + PolyLog[2, 1 - x2t]))/
    (Nc^2*(1 - x1)*(-1 + x1 + x2t)) + 
   (2*NA*x1*(x1^2 + NA*(x1^2 + (2 - x1 - x2t)^2) - (1 - x2t)^2)*x2t*
     (-(Log[1 - x2t]*Log[-1 + x1 + x2t]) + Log[2 - x1 - x2t]*
       Log[-1 + x1 + x2t] + PolyLog[2, -1 + x1 + x2t]))/
    (Nc^2*(1 - x1)*(-1 + x1 + x2t))) + 
 ((2*Lh*NA*(2 + 3*NA)*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t)/
    (Nc^2*(1 - x1)*(-1 + x1 + x2t)) - (NA*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t*
     (3*NA + 8*Nc^2*(Log[1 - x1] + Log[1 - x2t] - Log[-1 + x1 + x2t])))/
    (2*Nc^2*(1 - x1)*(-1 + x1 + x2t)))*(pd[Subscript[m, X]^(-2)] - 
   Subscript[m, X]^(-2)) + Log[1 - x1]*
  ((2*NA*(1 + 3*Nc^2)*x2)/(Nc^2*(1 - x1)^2) + (6*NA^2*x2)/(Nc^2*(1 - x1)) - 
   (2*NA*(-2 + 6*Nc^2 - x1 + Nc^2*x1)*x2)/Nc^2 - 
   (4*NA^2*(-2 + x2))/(Nc^2*(1 - x1)*(1 - z)) + (2*NA^2*(1 + x1)*(-2 + x2))/
    (Nc^2*(1 - z)) - (8*NA^2)/(Nc^2*(1 - x1)*x2*(1 - z)) + 
   (4*NA^2*(1 + x1))/(Nc^2*x2*(1 - z)) - (8*NA)/((1 - x1)*z) - 
   (12*NA)/((1 - x1)*x2*z) + (6*NA*(1 + x1))/(x2*z) - 
   (4*NA*(1 + Nc^2)*(1 - x1)*x1)/(Nc^2*x2*(1 - x1*z)^3) + 
   (4*NA*(1 + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) - 
   (4*NA*x1*(1 - 7*Nc^2 + 2*Nc^2*x1))/(Nc^2*x2*(1 - x1*z)^2) - 
   (4*NA*(2 + Nc^2))/(Nc^2*(1 - x1)*x2*(1 - x1*z)) + 
   (2*NA*(2 + Nc^2)*(2 + x1 + x1^2))/(Nc^2*x2*(1 - x1*z)) - 
   (2*NA*(2 - 8*Nc^2 + 4*Nc^2*x1 - x2 - 6*Nc^2*x2))/(Nc^2*(1 - x1*z)) - 
   (2*NA*(-2 + 8*Nc^2 + x2 + 6*Nc^2*x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - 
   (6*NA*(-2 + x2)*x2)/((1 - x1)*Subscript[m, X]^2) + 
   (6*NA*x2*(-2 + 2*x1 + x2))/Subscript[m, X]^2 - 
   (12*NA)/((1 - x1)*z*Subscript[m, X]^2) - (6*NA*(-2 + x2))/
    (z*Subscript[m, X]^2)) + 
 Log[x2]*((-2*NA*(1 + 3*Nc^2)*x2)/(Nc^2*(1 - x1)^2) - 
   (2*NA*(-3 + 5*Nc^2)*x2)/(Nc^2*(1 - x1)) + 
   (2*NA*(-2 + 8*Nc^2 - x1 + Nc^2*x1)*x2)/Nc^2 + 
   (4*NA^2*(-2 + x2))/(Nc^2*(1 - x1)*(1 - z)) - (2*NA^2*(1 + x1)*(-2 + x2))/
    (Nc^2*(1 - z)) + (8*NA^2)/(Nc^2*(1 - x1)*x2*(1 - z)) - 
   (4*NA^2*(1 + x1))/(Nc^2*x2*(1 - z)) - (2*NA)/z + (8*NA)/((1 - x1)*x2*z) - 
   (4*NA*(1 + x1))/(x2*z) + (2*NA*(2 + x2))/((1 - x1)*z) + 
   (4*NA*(1 + Nc^2)*(1 - x1)*x1)/(Nc^2*x2*(1 - x1*z)^3) - 
   (4*NA*(1 + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) + 
   (4*NA*x1*(1 - 7*Nc^2 + 2*Nc^2*x1))/(Nc^2*x2*(1 - x1*z)^2) + 
   (8*NA)/(Nc^2*(1 - x1)*x2*(1 - x1*z)) - (4*NA*(2 + x1 + x1^2))/
    (Nc^2*x2*(1 - x1*z)) + (2*NA*(2 - 10*Nc^2 + 4*Nc^2*x1 - x2 - 5*Nc^2*x2))/
    (Nc^2*(1 - x1*z)) + (2*NA*(-2 + 10*Nc^2 + x2 + 5*Nc^2*x2))/
    (Nc^2*(1 - x1)*(1 - x1*z)) + (2*NA*(-2 + x2)*x2)/
    ((1 - x1)*Subscript[m, X]^2) - (2*NA*x2*(-2 + 2*x1 + x2))/
    Subscript[m, X]^2 + (4*NA)/((1 - x1)*z*Subscript[m, X]^2) + 
   (2*NA*(-2 + x2))/(z*Subscript[m, X]^2)) + 
 Log[1 - z]*((4*NA^2*(-2 + x2))/(Nc^2*(1 - x1)*(1 - z)) - 
   (2*NA^2*(1 + x1)*(-2 + x2))/(Nc^2*(1 - z)) + 
   (8*NA^2)/(Nc^2*(1 - x1)*x2*(1 - z)) - (4*NA^2*(1 + x1))/
    (Nc^2*x2*(1 - z)) - (2*NA)/(Nc^2*z) - (4*NA)/(Nc^2*(1 - x1)*x2*z) + 
   (2*NA*(1 + x1))/(Nc^2*x2*z) + (2*NA*(-2 + x2))/(1 - x1*z) - 
   (2*NA*(-2 + x2))/((1 - x1)*(1 - x1*z)) - (4*NA)/((1 - x1)*x2*(1 - x1*z)) + 
   (2*NA*(2 + x1 + x1^2))/(x2*(1 - x1*z)) - (2*NA^2*(-2 + x2 + x2*z))/
    (Nc^2*(1 - x1)) + (2*NA^2*(1 + x1)*(-2 + x2 + x2*z))/Nc^2 - 
   (2*NA*(-2 + x2)*x2)/(Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (2*NA*x2*(-2 + x1 + x2))/(Nc^2*Subscript[m, X]^2) - 
   (4*NA)/(Nc^2*(1 - x1)*z*Subscript[m, X]^2) - 
   (4*NA*(-2 + x2))/(Nc^2*z*Subscript[m, X]^2)) + 
 Log[x1]*((4*NA^2*(-2 + x2))/(Nc^2*(1 - x1)*(1 - z)) - 
   (2*NA^2*(1 + x1)*(-2 + x2))/(Nc^2*(1 - z)) + 
   (8*NA^2)/(Nc^2*(1 - x1)*x2*(1 - z)) - (4*NA^2*(1 + x1))/
    (Nc^2*x2*(1 - z)) - (2*NA)/(Nc^2*z) - (4*NA)/(Nc^2*(1 - x1)*x2*z) + 
   (2*NA*(1 + x1))/(Nc^2*x2*z) + (2*NA*(-2 + x2))/(1 - x1*z) - 
   (2*NA*(-2 + x2))/((1 - x1)*(1 - x1*z)) - (4*NA)/((1 - x1)*x2*(1 - x1*z)) + 
   (2*NA*(2 + x1 + x1^2))/(x2*(1 - x1*z)) - (4*NA^2*x2)/(Nc^2*(1 - x2*z)) - 
   (2*NA*(2 - 2*Nc^2 - x2 + 2*Nc^2*x2 - x2*z + Nc^2*x2*z))/(Nc^2*(1 - x1)) + 
   (2*NA*(2 - 2*Nc^2 + 2*x1 - 2*Nc^2*x1 - x2 + 2*Nc^2*x2 - x1*x2 + 
      Nc^2*x1*x2 - x2*z + Nc^2*x2*z - x1*x2*z + Nc^2*x1*x2*z))/Nc^2 + 
   (6*NA*x1*x2)/(Nc^2*Subscript[m, X]^2) - 
   (4*NA)/(Nc^2*(1 - x1)*z*Subscript[m, X]^2) - 
   (2*NA*(-2 + x2))/(Nc^2*z*Subscript[m, X]^2)) + 
 Log[1 - x2*z]*(2*NA*x2 - (2*NA*x2)/(1 - x1) - 
   (4*NA^2*x2)/(Nc^2*(1 - x2*z)) + (2*NA*(-2 + x2)*x2)/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) - (2*NA*x2*(-2 - 2*x1 + x2))/
    (Nc^2*Subscript[m, X]^2) + (2*NA*(-2 + x2))/(Nc^2*z*Subscript[m, X]^2)) + 
 Log[1 - x1*z]*((2*NA*(1 + 6*Nc^2)*x2)/Nc^2 - (2*NA*(1 + 3*Nc^2)*x2)/
    (Nc^2*(1 - x1)^2) - (6*NA*x2)/(1 - x1) - (2*NA*(1 + Nc^2))/(Nc^2*z) + 
   (8*NA*(1 + Nc^2))/(Nc^2*(1 - x1)*x2*z) - (4*NA*(1 + Nc^2)*(1 + x1))/
    (Nc^2*x2*z) + (2*NA*(2 + Nc^2)*(2 + x2))/(Nc^2*(1 - x1)*z) + 
   (4*NA*(1 + Nc^2)*(1 - x1)*x1)/(Nc^2*x2*(1 - x1*z)^3) - 
   (4*NA*(1 + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) + 
   (4*NA*x1*(1 - 7*Nc^2 + 2*Nc^2*x1))/(Nc^2*x2*(1 - x1*z)^2) + 
   (8*NA*(1 + Nc^2))/(Nc^2*(1 - x1)*x2*(1 - x1*z)) - 
   (4*NA*(1 + Nc^2)*(2 + x1 + x1^2))/(Nc^2*x2*(1 - x1*z)) + 
   (2*NA*(2 - 10*Nc^2 + 4*Nc^2*x1 - x2 - 7*Nc^2*x2))/(Nc^2*(1 - x1*z)) + 
   (2*NA*(-2 + 10*Nc^2 + x2 + 7*Nc^2*x2))/(Nc^2*(1 - x1)*(1 - x1*z)) + 
   (2*NA*(1 + Nc^2)*(-2 + x2)*x2)/(Nc^2*(1 - x1)*Subscript[m, X]^2) - 
   (2*NA*x2*(-2 - 2*Nc^2 + x1 + 2*Nc^2*x1 + x2 + Nc^2*x2))/
    (Nc^2*Subscript[m, X]^2) + (4*NA*(1 + Nc^2))/
    (Nc^2*(1 - x1)*z*Subscript[m, X]^2) + (2*NA*(2 + Nc^2)*(-2 + x2))/
    (Nc^2*z*Subscript[m, X]^2)) + 
 Log[1 - x2]*((-4*NA^2*(-2 + x2))/(Nc^2*(1 - x1)*(1 - z)) + 
   (2*NA^2*(1 + x1)*(-2 + x2))/(Nc^2*(1 - z)) - 
   (8*NA^2)/(Nc^2*(1 - x1)*x2*(1 - z)) + (4*NA^2*(1 + x1))/
    (Nc^2*x2*(1 - z)) - (2*NA^2)/(Nc^2*z) + (2*NA*(-2 + x2))/((1 - x1)*z) - 
   (4*NA^2)/(Nc^2*(1 - x1)*x2*z) + (2*NA^2*(1 + x1))/(Nc^2*x2*z) + 
   (4*NA^2*x2)/(Nc^2*(1 - x2*z)) + 
   (2*NA*(2 - 2*Nc^2 - x2 - x2*z + Nc^2*x2*z))/(Nc^2*(1 - x1)) - 
   (2*NA*(2 - 2*Nc^2 + 2*x1 - 2*Nc^2*x1 - x2 - x1*x2 + Nc^2*x1*x2 - x2*z + 
      Nc^2*x2*z - x1*x2*z + Nc^2*x1*x2*z))/Nc^2 - 
   (4*NA*(-2 + x2)*x2)/((1 - x1)*Subscript[m, X]^2) + 
   (2*NA*x2*(-4*Nc^2 - 3*x1 + 4*Nc^2*x1 + 2*Nc^2*x2))/
    (Nc^2*Subscript[m, X]^2) - (4*NA*(-1 + 2*Nc^2))/
    (Nc^2*(1 - x1)*z*Subscript[m, X]^2) - (2*NA*(-1 + 2*Nc^2)*(-2 + x2))/
    (Nc^2*z*Subscript[m, X]^2)) + Log[2]*((-2*NA^2*x1)/(Nc^2*(1 - x2)^2) - 
   (2*NA^2*x1)/(Nc^2*(1 - x2)) + (16*NA*x2^2*(-2 + z))/(1 - x1)^4 + 
   (4*NA*(1 + Nc^2))/(Nc^2*z) + (2*NA^2*x1)/(Nc^2*(1 - x2)^2*z) + 
   (2*NA^2*(1 + x1))/(Nc^2*(1 - x2)*z) - (16*NA)/((1 - x1)*x2*z) + 
   (8*NA*(1 + x1))/(x2*z) + (16*NA*x2^2)/((1 - x1)^4*z) - 
   (16*NA*x2*(1 + x2))/((1 - x1)^3*z) - 
   (2*NA*(4 + 14*Nc^2 + 2*x2 + 3*Nc^2*x2))/(Nc^2*(1 - x1)*z) + 
   (8*NA*(4 + 2*x2 + x2^2))/((1 - x1)^2*z) - 
   (16*NA)/((1 - x1)*x2*(1 - x1*z)) + (8*NA*(2 + x1 + x1^2))/
    (x2*(1 - x1*z)) + (8*NA*x2)/(1 - x1*z) - 
   (8*NA*x2)/((1 - x1)*(1 - x1*z)) - (16*NA*x2*(-1 - 3*x2 + 2*x2*z))/
    (1 - x1)^3 + (8*NA*x2*(-3 - 4*x2 + 4*x2*z))/(1 - x1)^2 - 
   (2*NA*x2*(-3 - 3*Nc^2 - 8*Nc^2*x2 + 16*Nc^2*x2*z))/(Nc^2*(1 - x1)) + 
   (2*NA*(-2*x1 + 2*Nc^2*x1 - 3*x2 + Nc^2*x2 + 8*Nc^2*x2^2*z))/Nc^2 - 
   (2*NA*(-2 + 5*Nc^2)*(-2 + x2)*x2)/(Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (2*NA*x2*(4 - 10*Nc^2 - x1 + 10*Nc^2*x1 - 2*x2 + 5*Nc^2*x2))/
    (Nc^2*Subscript[m, X]^2) - (4*NA*(-1 + 5*Nc^2))/
    (Nc^2*(1 - x1)*z*Subscript[m, X]^2) - (2*NA*(-1 + 5*Nc^2)*(-2 + x2))/
    (Nc^2*z*Subscript[m, X]^2)) + Log[Subscript[m, X]^2]*
  ((NA^2*x1)/(Nc^2*(1 - x2)^2) + (NA^2*x1)/(Nc^2*(1 - x2)) + 
   (4*NA^2*(-2 + x2))/(Nc^2*(1 - x1)*(1 - z)) - (2*NA^2*(1 + x1)*(-2 + x2))/
    (Nc^2*(1 - z)) + (8*NA^2)/(Nc^2*(1 - x1)*x2*(1 - z)) - 
   (4*NA^2*(1 + x1))/(Nc^2*x2*(1 - z)) - (8*NA*x2^2*(-2 + z))/(1 - x1)^4 - 
   (NA*(1 + Nc^2))/(Nc^2*z) - (NA^2*x1)/(Nc^2*(1 - x2)^2*z) - 
   (NA^2*(1 + x1))/(Nc^2*(1 - x2)*z) + (4*NA*(-1 + 2*Nc)*(1 + 2*Nc))/
    (Nc^2*(1 - x1)*x2*z) - (2*NA*(-1 + 2*Nc)*(1 + 2*Nc)*(1 + x1))/
    (Nc^2*x2*z) - (8*NA*x2^2)/((1 - x1)^4*z) + 
   (8*NA*x2*(1 + x2))/((1 - x1)^3*z) + (2*NA*(10 + x2))/((1 - x1)*z) - 
   (4*NA*(4 + 2*x2 + x2^2))/((1 - x1)^2*z) + (2*NA*(1 + Nc^2)*(1 - x1)*x1)/
    (Nc^2*x2*(1 - x1*z)^3) - (2*NA*(1 + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) + 
   (2*NA*x1*(1 - 7*Nc^2 + 2*Nc^2*x1))/(Nc^2*x2*(1 - x1*z)^2) + 
   (4*NA*(1 + 2*Nc^2))/(Nc^2*(1 - x1)*x2*(1 - x1*z)) - 
   (2*NA*(1 + 2*Nc^2)*(2 + x1 + x1^2))/(Nc^2*x2*(1 - x1*z)) + 
   (NA*(2 - 6*Nc^2 + 4*Nc^2*x1 - x2 - 9*Nc^2*x2))/(Nc^2*(1 - x1*z)) + 
   (NA*(-2 + 6*Nc^2 + x2 + 9*Nc^2*x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - 
   (2*NA^2*x2)/(Nc^2*(1 - x2*z)) + (8*NA*x2*(-1 - 3*x2 + 2*x2*z))/
    (1 - x1)^3 - (NA*x2*(1 - 9*Nc^2 - 16*Nc^2*x2 + 16*Nc^2*x2*z))/
    (Nc^2*(1 - x1)^2) + (NA*x2*(3 - 7*Nc^2 - 8*Nc^2*x2 + 16*Nc^2*x2*z))/
    (Nc^2*(1 - x1)) + (2*NA*(x1 - Nc^2*x1 - x2 + 3*Nc^2*x2 - x1*x2 + 
      Nc^2*x1*x2 - 4*Nc^2*x2^2*z))/Nc^2 + (2*NA*(-1 + 5*Nc^2)*(-2 + x2)*x2)/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) - 
   (2*NA*(-1 + 5*Nc^2)*x2*(-2 + 2*x1 + x2))/(Nc^2*Subscript[m, X]^2) + 
   (4*NA*(-1 + 5*Nc^2))/(Nc^2*(1 - x1)*z*Subscript[m, X]^2) + 
   (2*NA*(-1 + 5*Nc^2)*(-2 + x2))/(Nc^2*z*Subscript[m, X]^2)) + 
 (2*NA*(4 + 5*NA)*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t*
   (pd[Log[Subscript[m, X]^2]/Subscript[m, X]^2] - 
    Log[Subscript[m, X]^2]/Subscript[m, X]^2))/
  (Nc^2*(1 - x1)*(-1 + x1 + x2t)) + 
 (NA*(3 - 4*Lh - 3*Nc^2 + 12*Lh*Nc^2)*(-2 + x2)*x2)/
  (2*Nc^2*(1 - x1)*Subscript[m, X]^2) - 
 (NA*(3 - 4*Lh - 3*Nc^2 + 12*Lh*Nc^2)*x2*(-2 + 2*x1 + x2))/
  (2*Nc^2*Subscript[m, X]^2) + (NA*(3 - 4*Lh - 3*Nc^2 + 12*Lh*Nc^2))/
  (Nc^2*(1 - x1)*z*Subscript[m, X]^2) + 
 (NA*(3 - 4*Lh - 3*Nc^2 + 12*Lh*Nc^2)*(-2 + x2))/(2*Nc^2*z*Subscript[m, X]^2)


==> anc/qg_asy.m <==
deltad[Subscript[m, X]^2]*((3*Lh*NA^2*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t)/
    (2*Nc^2*(1 - x1)*(-1 + x1 + x2t)) + 
   (NA*(NA*(-6*(1 - x2t)^2*(2 - x2t) + (-21 + 8*Pi^2)*x1*
         (x1^2 + (2 - x1 - x2t)^2)*(2 - x1 - x2t))*x2t + 
      2*x1*(2 - x1 - x2t)*(Pi^2*(3*(x1^2 + (2 - x1 - x2t)^2) + 2*(1 - x2t)^2)*
         x2t + 6*((1 - x1)^2 + (-1 + x1 + x2t)^2))))/
    (6*Nc^2*(1 - x1)*(2 - x1 - x2t)*(-1 + x1 + x2t)) + 
   ((NA*(2*(1 - x1)*x1 + NA*(1 + 3*x1*(2 - x1 - x2t) - x2t))*x2t)/(Nc^2*x1) - 
     (4*Lh*NA*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t)/((1 - x1)*(-1 + x1 + x2t)))*
    Log[1 - x1] + ((-2*Lh*NA^2*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t)/
      (Nc^2*(1 - x1)*(-1 + x1 + x2t)) + (4*NA*x1*(-1 + x2t^2))/(Nc^2*x2t))*
    Log[1 - x2t] + (2*NA*x1*(2*x1^2 + NA*(x1^2 + (2 - x1 - x2t)^2) + 
      (1 - x2t)^2 + (2 - x1 - x2t)^2)*x2t*Log[1 - x1]*Log[1 - x2t])/
    (Nc^2*(1 - x1)*(-1 + x1 + x2t)) + 
   (NA*(2 + NA)*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t*Log[1 - x2t]^2)/
    (Nc^2*(1 - x1)*(-1 + x1 + x2t)) + 
   (NA*x1*x2t*(NA*(1 + 3*x1*(2 - x1 - x2t) - x2t) + 
      2*(2 - x1 - x2t)*(-1 + x1 + x2t))*Log[-1 + x1 + x2t])/
    (Nc^2*(2 - x1 - x2t)^2) - (4*NA*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t*
     Log[1 - x1]*Log[-1 + x1 + x2t])/((1 - x1)*(-1 + x1 + x2t)) + 
   (2*NA*x1*(NA*(x1^2 + (2 - x1 - x2t)^2) - (1 - x2t)^2 + (2 - x1 - x2t)^2)*
     x2t*(Log[1 - x1]*Log[x1] + PolyLog[2, 1 - x1]))/
    (Nc^2*(1 - x1)*(-1 + x1 + x2t)) - 
   (2*NA*x1*(x1^2 + 2*(1 - x2t)^2 + (2 - x1 - x2t)^2)*x2t*
     (Log[1 - x2t]*Log[x2t] + PolyLog[2, 1 - x2t]))/
    (Nc^2*(1 - x1)*(-1 + x1 + x2t)) + 
   (2*NA*x1*(x1^2 + NA*(x1^2 + (2 - x1 - x2t)^2) - (1 - x2t)^2)*x2t*
     (-(Log[1 - x2t]*Log[-1 + x1 + x2t]) + Log[2 - x1 - x2t]*
       Log[-1 + x1 + x2t] + PolyLog[2, -1 + x1 + x2t]))/
    (Nc^2*(1 - x1)*(-1 + x1 + x2t))) + 
 ((2*Lh*NA*(2 + 3*NA)*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t)/
    (Nc^2*(1 - x1)*(-1 + x1 + x2t)) - (NA*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t*
     (3*NA + 8*Nc^2*(Log[1 - x1] + Log[1 - x2t] - Log[-1 + x1 + x2t])))/
    (2*Nc^2*(1 - x1)*(-1 + x1 + x2t)))*(pd[Subscript[m, X]^(-2)] - 
   Subscript[m, X]^(-2)) + (2*NA*(4 + 5*NA)*x1*(x1^2 + (2 - x1 - x2t)^2)*x2t*
   (pd[Log[Subscript[m, X]^2]/Subscript[m, X]^2] - 
    Log[Subscript[m, X]^2]/Subscript[m, X]^2))/(Nc^2*(1 - x1)*(-1 + x1 + x2t))


==> anc/qg_regular.m <==
((-1 + Lh)*NA^2*x1)/(Nc^2*(1 - x2)^2) + ((3 + Lh)*NA^2*x1)/(Nc^2*(1 - x2)) + 
 (8*Lh*NA^2)/(Nc^2*(1 - x1)*x2*(1 - z)) - (2*NA^2*(-1 + 2*Lh + x1 + 2*Lh*x1))/
  (Nc^2*x2*(1 - z)) + (2*NA^2*(-4*Lh + x2 + 2*Lh*x2))/
  (Nc^2*(1 - x1)*(1 - z)) - 
 (2*NA^2*(1 - 2*Lh - x1 - 2*Lh*x1 + Lh*x2 + x1*x2 + Lh*x1*x2))/
  (Nc^2*(1 - z)) - (8*(-3 + Lh)*NA*x2^2*(-2 + z))/(1 - x1)^4 - 
 (NA*(Lh - 2*Nc^2 + 3*Lh*Nc^2))/(Nc^2*z) - 
 ((-1 + Lh)*NA^2*x1)/(Nc^2*(1 - x2)^2*z) - (NA^2*(Lh + 2*x1 + Lh*x1))/
  (Nc^2*(1 - x2)*z) + (NA*(3 - 4*Lh - 3*Nc^2 + 12*Lh*Nc^2))/
  (Nc^2*(1 - x1)*x2*z) - 
 (NA*(5 - 2*Lh - 5*Nc^2 + 6*Lh*Nc^2 - 3*x1 - 2*Lh*x1 + 3*Nc^2*x1 + 
    6*Lh*Nc^2*x1))/(Nc^2*x2*z) - (8*(-3 + Lh)*NA*x2^2)/((1 - x1)^4*z) + 
 (8*(-3 + Lh)*NA*x2*(1 + x2))/((1 - x1)^3*z) + 
 (4*NA*(-1 + 4*Lh - x2 + Lh*x2))/((1 - x1)*z) - 
 (4*NA*(-1 + 4*Lh - 6*x2 + 2*Lh*x2 - x2^2 + Lh*x2^2))/((1 - x1)^2*z) + 
 (2*(-3 + Lh)*NA*(1 + Nc^2)*(1 - x1)*x1)/(Nc^2*x2*(1 - x1*z)^3) - 
 ((-5 + 2*Lh)*NA*(1 + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) + 
 (2*(-1 + Lh)*NA*x1*(1 - 7*Nc^2 + 2*Nc^2*x1))/(Nc^2*x2*(1 - x1*z)^2) + 
 (NA*(3 + 4*Lh - 3*Nc^2 + 4*Lh*Nc^2))/(Nc^2*(1 - x1)*x2*(1 - x1*z)) - 
 (NA*(3 + 4*Lh - 3*Nc^2 + 4*Lh*Nc^2 + 3*x1 + 2*Lh*x1 - 3*Nc^2*x1 + 
    2*Lh*Nc^2*x1 - x1^2 + 2*Lh*x1^2 + Nc^2*x1^2 + 2*Lh*Nc^2*x1^2))/
  (Nc^2*x2*(1 - x1*z)) + 
 (NA*(2 + 2*Lh + 2*Nc^2 - 10*Lh*Nc^2 - x1 - 3*Nc^2*x1 + 4*Lh*Nc^2*x1 - 3*x2 - 
    Lh*x2 + 5*Nc^2*x2 - 7*Lh*Nc^2*x2))/(Nc^2*(1 - x1*z)) + 
 (NA*(-2 - 2*Lh - 2*Nc^2 + 10*Lh*Nc^2 + 3*x2 + Lh*x2 - 5*Nc^2*x2 + 
    7*Lh*Nc^2*x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - 
 (2*NA*(1 - Lh + Nc^2 + Lh*Nc^2)*x2)/(Nc^2*(1 - x2*z)) + 
 (2*NA*x2)/(Nc^2*(1 - x1)*(1 - x2*z)) + 
 (8*(-3 + Lh)*NA*x2*(-1 - 3*x2 + 2*x2*z))/(1 - x1)^3 - 
 (NA*x2*(3 + 2*Lh + 57*Nc^2 - 18*Lh*Nc^2 + 48*Nc^2*x2 - 32*Lh*Nc^2*x2 - 
    48*Nc^2*x2*z + 32*Lh*Nc^2*x2*z))/(2*Nc^2*(1 - x1)^2) + 
 (NA*(2 - 10*Nc^2 + 16*x1 + 16*Lh*x1 - 16*Nc^2*x1 - 16*Lh*Nc^2*x1 - 11*x2 - 
    16*Lh*x2 - 13*Nc^2*x2 + 80*Lh*Nc^2*x2 - 15*x1*x2 - 16*Lh*x1*x2 + 
    7*Nc^2*x1*x2 + 16*Lh*Nc^2*x1*x2 + x2^2 + 7*Nc^2*x2^2 - 
    64*Lh*Nc^2*x2^2*z))/(8*Nc^2) + 
 (NA*(-8 + 20*Nc^2 + 7*x2 + 6*Lh*x2 + 5*Nc^2*x2 - 22*Lh*Nc^2*x2 - 
    16*Lh*Nc^2*x2^2 + 24*z - 64*Nc^2*z - 2*x2*z + 10*Nc^2*x2*z + 
    32*Lh*Nc^2*x2^2*z - 20*z^2 + 52*Nc^2*z^2))/(2*Nc^2*(1 - x1)) - 
 (6*NA^2*(1 - z)*z*(-5 - 7*x2 + 20*z + 56*x2*z - 16*z^2 - 112*x2*z^2 + 
    64*x2*z^3))/(Nc^2*(1 - x1)*\[Beta]^4) - 
 (3*NA^2*(-2*x1^2 - x1^3 - 4*x1*x2 - x1^3*x2 - x1^4*x2 + x1^5*x2 - 2*x2^2 + 
    3*x1*x2^2 + x1^3*x2^2 + x1^4*x2^2 + 2*x2^3 + 3*x1*x2^3 + 2*x1^2*x2^3 - 
    2*x1^3*x2^3 + 2*x2^4 - 3*x1*x2^4 - 2*x1^2*x2^4 - 3*x2^5 + x1*x2^5 + 
    x2^6 + 80*z + 80*x1*z + 20*x1^2*z + 112*x2*z - 60*x2^2*z + 44*x2^3*z - 
    20*x2^4*z + 4*x2^5*z - 400*z^2 - 400*x1*z^2 - 16*x1^2*z^2 - 1008*x2*z^2 + 
    384*x2^2*z^2 - 112*x2^3*z^2 + 16*x2^4*z^2 + 576*z^3 + 576*x1*z^3 + 
    2688*x2*z^3 - 576*x2^2*z^3 + 64*x2^3*z^3 - 256*z^4 - 256*x1*z^4 - 
    2816*x2*z^4 + 256*x2^2*z^4 + 1024*x2*z^5))/(8*Nc^2*\[Beta]^4) - 
 (NA^2*(-x1 + x2 + x1*x2 + x2^2))/(Nc^2*z*\[Beta]^2) + 
 (NA*(-26 + 74*Nc^2 - 29*x1 + 77*Nc^2*x1 - 2*x1^2 + 10*Nc^2*x1^2 - 78*x2 + 
    158*Nc^2*x2 - 25*x1*x2 + 25*Nc^2*x1*x2 - 10*x1^2*x2 + 2*Nc^2*x1^2*x2 - 
    4*x1^3*x2 + 12*Nc^2*x1^3*x2 + 24*x2^2 - 64*Nc^2*x2^2 + 13*x1*x2^2 + 
    3*Nc^2*x1*x2^2 + 8*Nc^2*x1^2*x2^2 + 4*x2^3 + 20*Nc^2*x2^3 - 
    8*Nc^2*x1*x2^3 - 4*x2^4 - 4*Nc^2*x2^4 + 36*z - 196*Nc^2*z + 96*x1*z - 
    256*Nc^2*x1*z + 324*x2*z - 804*Nc^2*x2*z - 36*x2^2*z + 196*Nc^2*x2^2*z - 
    4*x2^3*z - 28*Nc^2*x2^3*z - 32*z^2 + 160*Nc^2*z^2 - 80*x1*z^2 + 
    208*Nc^2*x1*z^2 - 544*x2*z^2 + 1440*Nc^2*x2*z^2 + 32*x2^2*z^2 - 
    160*Nc^2*x2^2*z^2 + 320*x2*z^3 - 832*Nc^2*x2*z^3))/(8*Nc^2*\[Beta]^2) + 
 (NA*(4 - 10*Nc^2 + 9*x2 - 19*Nc^2*x2 + 18*z + 2*Nc^2*z - 57*x2*z + 
    117*Nc^2*x2*z - 140*z^2 + 124*Nc^2*z^2 + 110*x2*z^2 - 222*Nc^2*x2*z^2 + 
    216*z^3 - 216*Nc^2*z^3 - 64*x2*z^3 + 128*Nc^2*x2*z^3 - 96*z^4 + 
    96*Nc^2*z^4))/(Nc^2*(1 - x1)*\[Beta]^2) + 
 ((4*NA)/(Nc^2*z) - (4*NA)/(Nc^2*(1 - x1)*x2*z) + 
   (2*NA*(1 + x1))/(Nc^2*x2*z) - (4*NA*(2 + x2))/(Nc^2*(1 - x1)*z) - 
   (4*NA)/((1 - x1)*x2*(1 - x1*z)) + (2*NA*(2 + x1 + x1^2))/(x2*(1 - x1*z)) + 
   (2*NA*(2 + x2))/(1 - x1*z) - (2*NA*(2 + x2))/((1 - x1)*(1 - x1*z)) + 
   (2*NA*(2 - 2*Nc^2 + 2*x2 - Nc^2*x2 - x2*z + Nc^2*x2*z))/(Nc^2*(1 - x1)) - 
   (2*NA*(2 - 2*Nc^2 + 2*x1 - 2*Nc^2*x1 + 2*x2 - Nc^2*x2 - x2*z + Nc^2*x2*z - 
      x1*x2*z + Nc^2*x1*x2*z))/Nc^2)*Log[x1 + x2 - x1*z - x1*x2*z] + 
 ((NA^2*x1)/(Nc^2*(1 - x2)^2) + (NA^2*x1)/(Nc^2*(1 - x2)) + 
   (4*NA*(2 + x2^2))/((1 - x1)*x2*(1 - x1*z)) - (4*NA*(2 + x1 + x1^2 + x2^2))/
    (x2*(1 - x1*z)) + (2*NA*x2*(2 + x1^2 + 4*x2 + 2*x1*x2 - 4*x1*x2*z))/
    (1 - x1)^2 + (2*NA*x2*(-1 + x1^2 + 6*x2 + 2*x1*x2 - 4*x1*x2*z))/
    (1 - x1)^4 - (2*NA*x2*(1 + x1^2 + 8*x2 + 2*x1*x2 - 4*x1*x2*z))/
    (1 - x1)^3 + (8*NA*(1 - x2))/((1 - x1)*(2 - x1 - x2 - \[Beta])) + 
   (16*NA*x2)/(2 - x1 - x2 - \[Beta]) - (4*NA*(-2 + 3*Nc^2)*(1 - x2))/
    (Nc^2*(1 - x1)*(-2 + x1 + x2 - \[Beta])) - (2*NA*(1 + 3*Nc^2)*(1 + x1))/
    (Nc^2*(x1 + x2 - \[Beta])) + (2*NA^2*(1 - x1))/
    (Nc^2*(1 - x2)^2*(x1 + x2 - \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 - \[Beta])) - 
   (16*NA*(1 - x2 + x2^2))/((1 - x1)^4*(x1 + x2 - \[Beta])) + 
   (8*NA*(12 - x2 + x2^2))/((1 - x1)*(x1 + x2 - \[Beta])) + 
   (16*NA*(3 - 2*x2 + 2*x2^2))/((1 - x1)^3*(x1 + x2 - \[Beta])) - 
   (8*NA*(11 - 3*x2 + 3*x2^2))/((1 - x1)^2*(x1 + x2 - \[Beta])) + 
   (16*NA*(1 - x2)*(2 - 2*x2 + x2^2))/((2 - x1 - x2 - \[Beta])*
     (x1 + x2 - \[Beta])) - (3*NA^2*(1 - x2)^3*x2*(1 + x2)^3)/
    (16*Nc^2*(1 - x1)*\[Beta]^5) - 
   (3*NA^2*x2*(-1 - x1 - x1^2 - x1^3 - x1^4 - x1^5 + x1^6 + 2*x1^5*x2 + 
      3*x2^2 + 3*x1*x2^2 + 3*x1^2*x2^2 + 3*x1^3*x2^2 - x1^4*x2^2 - 
      4*x1^3*x2^3 - 3*x2^4 - 3*x1*x2^4 - x1^2*x2^4 + 2*x1*x2^5 + x2^6))/
    (16*Nc^2*\[Beta]^5) - (NA*(1 - x2)*x2*(1 + x2)*(-9 + 17*Nc^2 + 5*x2^2 + 
      3*Nc^2*x2^2))/(16*Nc^2*(1 - x1)*\[Beta]^3) - 
   (NA*x2*(9 - 17*Nc^2 + 41*x1 - 49*Nc^2*x1 + 25*x1^2 - 33*Nc^2*x1^2 + 
      9*x1^3 - Nc^2*x1^3 + 5*x1^4 - 13*Nc^2*x1^4 - 64*x2 + 64*Nc^2*x2 - 
      16*x1*x2 + 16*Nc^2*x1*x2 + 4*x1^3*x2 - 20*Nc^2*x1^3*x2 - 14*x2^2 + 
      14*Nc^2*x2^2 - 14*x1*x2^2 - 2*Nc^2*x1*x2^2 - 2*x1^2*x2^2 + 
      2*Nc^2*x1^2*x2^2 + 4*x1*x2^3 + 12*Nc^2*x1*x2^3 + 5*x2^4 + 3*Nc^2*x2^4))/
    (16*Nc^2*\[Beta]^3) + (2*NA^2*x2^3)/(Nc^2*(x1 + x2 - \[Beta])*
     \[Beta]^3) + (2*NA^2*(-3 + x2)*x2^2)/(Nc^2*(x1 + x2 - \[Beta])*
     \[Beta]^2) + (NA*x2*(-35 + 99*Nc^2 - 9*x2^2 + 25*Nc^2*x2^2))/
    (16*Nc^2*(1 - x1)*\[Beta]) - 
   (NA*x2*(93 + 163*Nc^2 - 3*x1 + 19*Nc^2*x1 - 9*x1^2 + 41*Nc^2*x1^2 - 
      14*x1*x2 + 62*Nc^2*x1*x2 - 9*x2^2 + 25*Nc^2*x2^2))/(16*Nc^2*\[Beta]) + 
   (8*NA)/((1 - x1)*(2 - x1 - x2 - \[Beta])*\[Beta]) - 
   (8*NA*(-1 + 7*x2 - 5*x2^2 + x2^3))/((2 - x1 - x2 - \[Beta])*\[Beta]) + 
   (16*NA)/((1 - x1)^4*(x1 + x2 - \[Beta])*\[Beta]) - 
   (64*NA)/((1 - x1)^3*(x1 + x2 - \[Beta])*\[Beta]) + 
   (136*NA)/((1 - x1)^2*(x1 + x2 - \[Beta])*\[Beta]) - 
   (184*NA)/((1 - x1)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (2*NA^2)/(Nc^2*(1 - x2)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (6*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (2*NA*(-2 - 46*Nc^2 + x2 + 23*Nc^2*x2 - x2^2 - 7*Nc^2*x2^2 + 4*Nc^2*x2^3))/
    (Nc^2*(x1 + x2 - \[Beta])*\[Beta]) + (4*NA*(-1 + 6*Nc^2)*x2)/
    (Nc^2*(2 - x1 - x2 + \[Beta])) - 
   (12*NA)/((1 - x1)*\[Beta]*(2 - x1 - x2 + \[Beta])) + 
   (4*NA*(-3*Nc^2 - 2*x2 + 21*Nc^2*x2 + 3*x2^2 - 15*Nc^2*x2^2 - x2^3 + 
      3*Nc^2*x2^3))/(Nc^2*\[Beta]*(2 - x1 - x2 + \[Beta])) + 
   (2*NA^2*(1 - x1))/(Nc^2*(1 - x2)^2*(x1 + x2 + \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 + \[Beta])) - 
   (2*NA*(1 + 3*Nc^2 + x1 + 3*Nc^2*x1 + 2*x2 - 2*Nc^2*x2))/
    (Nc^2*(x1 + x2 + \[Beta])) - (16*NA*(1 - x2 + x2^2))/
    ((1 - x1)^4*(x1 + x2 + \[Beta])) + (16*NA*(3 - 2*x2 + 2*x2^2))/
    ((1 - x1)^3*(x1 + x2 + \[Beta])) - (8*NA*(11 - 3*x2 + 3*x2^2))/
    ((1 - x1)^2*(x1 + x2 + \[Beta])) + 
   (4*NA*(2 + 23*Nc^2 + 2*x2 - 3*Nc^2*x2 + 2*Nc^2*x2^2))/
    (Nc^2*(1 - x1)*(x1 + x2 + \[Beta])) + 
   (2*NA^2*x2^3)/(Nc^2*\[Beta]^3*(x1 + x2 + \[Beta])) - 
   (2*NA^2*(-3 + x2)*x2^2)/(Nc^2*\[Beta]^2*(x1 + x2 + \[Beta])) - 
   (16*NA)/((1 - x1)^4*\[Beta]*(x1 + x2 + \[Beta])) + 
   (64*NA)/((1 - x1)^3*\[Beta]*(x1 + x2 + \[Beta])) - 
   (136*NA)/((1 - x1)^2*\[Beta]*(x1 + x2 + \[Beta])) + 
   (188*NA)/((1 - x1)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (2*NA^2)/(Nc^2*(1 - x2)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (6*NA^2)/(Nc^2*(1 - x2)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (2*NA*(-2 - 48*Nc^2 - 3*x2 + 29*Nc^2*x2 + 7*x2^2 - 13*Nc^2*x2^2 - 2*x2^3 + 
      6*Nc^2*x2^3))/(Nc^2*\[Beta]*(x1 + x2 + \[Beta])) + 
   (8*NA*(-1 + 3*Nc^2)*(1 - x2)*(2 - 2*x2 + x2^2))/
    (Nc^2*(2 - x1 - x2 + \[Beta])*(x1 + x2 + \[Beta])) - 
   (NA*x2*(48 - 80*Nc^2 + 32*Nc^2*x1^2 + 64*Nc^2*x1*x2 - 128*Nc^2*x1*x2*z - 
      7*\[Beta] + 31*Nc^2*\[Beta]))/(16*Nc^2*(1 - x1)) - 
   (NA*(-32*x1 + 32*Nc^2*x1 - 48*x2 + 80*Nc^2*x2 + 32*Nc^2*x1*x2 + 
      64*Nc^2*x2^2 + 7*x2*\[Beta] - 31*Nc^2*x2*\[Beta]))/(16*Nc^2))*
  Log[x1 + x2 - \[Beta]] + ((NA^2*x1)/(Nc^2*(1 - x2)^2) + 
   (NA^2*x1)/(Nc^2*(1 - x2)) + (4*NA*(2 + x2^2))/((1 - x1)*x2*(1 - x1*z)) - 
   (4*NA*(2 + x1 + x1^2 + x2^2))/(x2*(1 - x1*z)) + 
   (2*NA*x2*(2 + x1^2 + 4*x2 + 2*x1*x2 - 4*x1*x2*z))/(1 - x1)^2 + 
   (2*NA*x2*(-1 + x1^2 + 6*x2 + 2*x1*x2 - 4*x1*x2*z))/(1 - x1)^4 - 
   (2*NA*x2*(1 + x1^2 + 8*x2 + 2*x1*x2 - 4*x1*x2*z))/(1 - x1)^3 + 
   (4*NA*(-2 + 3*Nc^2)*(1 - x2))/(Nc^2*(1 - x1)*(2 - x1 - x2 - \[Beta])) + 
   (4*NA*(-1 + 6*Nc^2)*x2)/(Nc^2*(2 - x1 - x2 - \[Beta])) - 
   (8*NA*(1 - x2))/((1 - x1)*(-2 + x1 + x2 - \[Beta])) + 
   (2*NA^2*(1 - x1))/(Nc^2*(1 - x2)^2*(x1 + x2 - \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 - \[Beta])) - 
   (2*NA*(1 + 3*Nc^2 + x1 + 3*Nc^2*x1 + 2*x2 - 2*Nc^2*x2))/
    (Nc^2*(x1 + x2 - \[Beta])) - (16*NA*(1 - x2 + x2^2))/
    ((1 - x1)^4*(x1 + x2 - \[Beta])) + (16*NA*(3 - 2*x2 + 2*x2^2))/
    ((1 - x1)^3*(x1 + x2 - \[Beta])) - (8*NA*(11 - 3*x2 + 3*x2^2))/
    ((1 - x1)^2*(x1 + x2 - \[Beta])) + 
   (4*NA*(2 + 23*Nc^2 + 2*x2 - 3*Nc^2*x2 + 2*Nc^2*x2^2))/
    (Nc^2*(1 - x1)*(x1 + x2 - \[Beta])) + 
   (8*NA*(-1 + 3*Nc^2)*(1 - x2)*(2 - 2*x2 + x2^2))/
    (Nc^2*(2 - x1 - x2 - \[Beta])*(x1 + x2 - \[Beta])) + 
   (3*NA^2*(1 - x2)^3*x2*(1 + x2)^3)/(16*Nc^2*(1 - x1)*\[Beta]^5) + 
   (3*NA^2*x2*(-1 - x1 - x1^2 - x1^3 - x1^4 - x1^5 + x1^6 + 2*x1^5*x2 + 
      3*x2^2 + 3*x1*x2^2 + 3*x1^2*x2^2 + 3*x1^3*x2^2 - x1^4*x2^2 - 
      4*x1^3*x2^3 - 3*x2^4 - 3*x1*x2^4 - x1^2*x2^4 + 2*x1*x2^5 + x2^6))/
    (16*Nc^2*\[Beta]^5) + (NA*(1 - x2)*x2*(1 + x2)*(-9 + 17*Nc^2 + 5*x2^2 + 
      3*Nc^2*x2^2))/(16*Nc^2*(1 - x1)*\[Beta]^3) + 
   (NA*x2*(9 - 17*Nc^2 + 41*x1 - 49*Nc^2*x1 + 25*x1^2 - 33*Nc^2*x1^2 + 
      9*x1^3 - Nc^2*x1^3 + 5*x1^4 - 13*Nc^2*x1^4 - 64*x2 + 64*Nc^2*x2 - 
      16*x1*x2 + 16*Nc^2*x1*x2 + 4*x1^3*x2 - 20*Nc^2*x1^3*x2 - 14*x2^2 + 
      14*Nc^2*x2^2 - 14*x1*x2^2 - 2*Nc^2*x1*x2^2 - 2*x1^2*x2^2 + 
      2*Nc^2*x1^2*x2^2 + 4*x1*x2^3 + 12*Nc^2*x1*x2^3 + 5*x2^4 + 3*Nc^2*x2^4))/
    (16*Nc^2*\[Beta]^3) - (2*NA^2*x2^3)/(Nc^2*(x1 + x2 - \[Beta])*
     \[Beta]^3) - (2*NA^2*(-3 + x2)*x2^2)/(Nc^2*(x1 + x2 - \[Beta])*
     \[Beta]^2) - (NA*x2*(-35 + 99*Nc^2 - 9*x2^2 + 25*Nc^2*x2^2))/
    (16*Nc^2*(1 - x1)*\[Beta]) + 
   (NA*x2*(93 + 163*Nc^2 - 3*x1 + 19*Nc^2*x1 - 9*x1^2 + 41*Nc^2*x1^2 - 
      14*x1*x2 + 62*Nc^2*x1*x2 - 9*x2^2 + 25*Nc^2*x2^2))/(16*Nc^2*\[Beta]) + 
   (12*NA)/((1 - x1)*(2 - x1 - x2 - \[Beta])*\[Beta]) - 
   (4*NA*(-3*Nc^2 - 2*x2 + 21*Nc^2*x2 + 3*x2^2 - 15*Nc^2*x2^2 - x2^3 + 
      3*Nc^2*x2^3))/(Nc^2*(2 - x1 - x2 - \[Beta])*\[Beta]) + 
   (16*NA)/((1 - x1)^4*(x1 + x2 - \[Beta])*\[Beta]) - 
   (64*NA)/((1 - x1)^3*(x1 + x2 - \[Beta])*\[Beta]) + 
   (136*NA)/((1 - x1)^2*(x1 + x2 - \[Beta])*\[Beta]) - 
   (188*NA)/((1 - x1)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (2*NA^2)/(Nc^2*(1 - x2)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (6*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (2*NA*(-2 - 48*Nc^2 - 3*x2 + 29*Nc^2*x2 + 7*x2^2 - 13*Nc^2*x2^2 - 2*x2^3 + 
      6*Nc^2*x2^3))/(Nc^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (16*NA*x2)/(2 - x1 - x2 + \[Beta]) - 
   (8*NA)/((1 - x1)*\[Beta]*(2 - x1 - x2 + \[Beta])) + 
   (8*NA*(-1 + 7*x2 - 5*x2^2 + x2^3))/(\[Beta]*(2 - x1 - x2 + \[Beta])) - 
   (2*NA*(1 + 3*Nc^2)*(1 + x1))/(Nc^2*(x1 + x2 + \[Beta])) + 
   (2*NA^2*(1 - x1))/(Nc^2*(1 - x2)^2*(x1 + x2 + \[Beta])) - 
   (4*NA^2)/(Nc^2*(1 - x2)*(x1 + x2 + \[Beta])) - 
   (16*NA*(1 - x2 + x2^2))/((1 - x1)^4*(x1 + x2 + \[Beta])) + 
   (8*NA*(12 - x2 + x2^2))/((1 - x1)*(x1 + x2 + \[Beta])) + 
   (16*NA*(3 - 2*x2 + 2*x2^2))/((1 - x1)^3*(x1 + x2 + \[Beta])) - 
   (8*NA*(11 - 3*x2 + 3*x2^2))/((1 - x1)^2*(x1 + x2 + \[Beta])) - 
   (2*NA^2*x2^3)/(Nc^2*\[Beta]^3*(x1 + x2 + \[Beta])) + 
   (2*NA^2*(-3 + x2)*x2^2)/(Nc^2*\[Beta]^2*(x1 + x2 + \[Beta])) - 
   (16*NA)/((1 - x1)^4*\[Beta]*(x1 + x2 + \[Beta])) + 
   (64*NA)/((1 - x1)^3*\[Beta]*(x1 + x2 + \[Beta])) - 
   (136*NA)/((1 - x1)^2*\[Beta]*(x1 + x2 + \[Beta])) + 
   (184*NA)/((1 - x1)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (2*NA^2)/(Nc^2*(1 - x2)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (6*NA^2)/(Nc^2*(1 - x2)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (2*NA*(-2 - 46*Nc^2 + x2 + 23*Nc^2*x2 - x2^2 - 7*Nc^2*x2^2 + 4*Nc^2*x2^3))/
    (Nc^2*\[Beta]*(x1 + x2 + \[Beta])) + (16*NA*(1 - x2)*(2 - 2*x2 + x2^2))/
    ((2 - x1 - x2 + \[Beta])*(x1 + x2 + \[Beta])) - 
   (NA*x2*(48 - 80*Nc^2 + 32*Nc^2*x1^2 + 64*Nc^2*x1*x2 - 128*Nc^2*x1*x2*z + 
      7*\[Beta] - 31*Nc^2*\[Beta]))/(16*Nc^2*(1 - x1)) - 
   (NA*(-32*x1 + 32*Nc^2*x1 - 48*x2 + 80*Nc^2*x2 + 32*Nc^2*x1*x2 + 
      64*Nc^2*x2^2 - 7*x2*\[Beta] + 31*Nc^2*x2*\[Beta]))/(16*Nc^2))*
  Log[x1 + x2 + \[Beta]] + Log[1 - x1]*
  ((2*NA*(1 + 3*Nc^2)*x2)/(Nc^2*(1 - x1)^2) + (6*NA^2*x2)/(Nc^2*(1 - x1)) - 
   (2*NA*(-2 + 6*Nc^2 - x1 + Nc^2*x1)*x2)/Nc^2 - 
   (4*NA^2*(-2 + x2))/(Nc^2*(1 - x1)*(1 - z)) + (2*NA^2*(1 + x1)*(-2 + x2))/
    (Nc^2*(1 - z)) - (8*NA^2)/(Nc^2*(1 - x1)*x2*(1 - z)) + 
   (4*NA^2*(1 + x1))/(Nc^2*x2*(1 - z)) - (8*NA)/((1 - x1)*z) - 
   (12*NA)/((1 - x1)*x2*z) + (6*NA*(1 + x1))/(x2*z) - 
   (4*NA*(1 + Nc^2)*(1 - x1)*x1)/(Nc^2*x2*(1 - x1*z)^3) + 
   (4*NA*(1 + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) - 
   (4*NA*x1*(1 - 7*Nc^2 + 2*Nc^2*x1))/(Nc^2*x2*(1 - x1*z)^2) - 
   (4*NA*(2 + Nc^2))/(Nc^2*(1 - x1)*x2*(1 - x1*z)) + 
   (2*NA*(2 + Nc^2)*(2 + x1 + x1^2))/(Nc^2*x2*(1 - x1*z)) - 
   (2*NA*(2 - 8*Nc^2 + 4*Nc^2*x1 - x2 - 6*Nc^2*x2))/(Nc^2*(1 - x1*z)) - 
   (2*NA*(-2 + 8*Nc^2 + x2 + 6*Nc^2*x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - 
   (6*NA*(-2 + x2)*x2)/((1 - x1)*Subscript[m, X]^2) + 
   (6*NA*x2*(-2 + 2*x1 + x2))/Subscript[m, X]^2 - 
   (12*NA)/((1 - x1)*z*Subscript[m, X]^2) - (6*NA*(-2 + x2))/
    (z*Subscript[m, X]^2)) + 
 Log[x2]*((-2*NA*(1 + 3*Nc^2)*x2)/(Nc^2*(1 - x1)^2) - 
   (2*NA*(-3 + 5*Nc^2)*x2)/(Nc^2*(1 - x1)) + 
   (2*NA*(-2 + 8*Nc^2 - x1 + Nc^2*x1)*x2)/Nc^2 + 
   (4*NA^2*(-2 + x2))/(Nc^2*(1 - x1)*(1 - z)) - (2*NA^2*(1 + x1)*(-2 + x2))/
    (Nc^2*(1 - z)) + (8*NA^2)/(Nc^2*(1 - x1)*x2*(1 - z)) - 
   (4*NA^2*(1 + x1))/(Nc^2*x2*(1 - z)) - (2*NA)/z + (8*NA)/((1 - x1)*x2*z) - 
   (4*NA*(1 + x1))/(x2*z) + (2*NA*(2 + x2))/((1 - x1)*z) + 
   (4*NA*(1 + Nc^2)*(1 - x1)*x1)/(Nc^2*x2*(1 - x1*z)^3) - 
   (4*NA*(1 + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) + 
   (4*NA*x1*(1 - 7*Nc^2 + 2*Nc^2*x1))/(Nc^2*x2*(1 - x1*z)^2) + 
   (8*NA)/(Nc^2*(1 - x1)*x2*(1 - x1*z)) - (4*NA*(2 + x1 + x1^2))/
    (Nc^2*x2*(1 - x1*z)) + (2*NA*(2 - 10*Nc^2 + 4*Nc^2*x1 - x2 - 5*Nc^2*x2))/
    (Nc^2*(1 - x1*z)) + (2*NA*(-2 + 10*Nc^2 + x2 + 5*Nc^2*x2))/
    (Nc^2*(1 - x1)*(1 - x1*z)) + (2*NA*(-2 + x2)*x2)/
    ((1 - x1)*Subscript[m, X]^2) - (2*NA*x2*(-2 + 2*x1 + x2))/
    Subscript[m, X]^2 + (4*NA)/((1 - x1)*z*Subscript[m, X]^2) + 
   (2*NA*(-2 + x2))/(z*Subscript[m, X]^2)) + 
 Log[1 - z]*((4*NA^2*(-2 + x2))/(Nc^2*(1 - x1)*(1 - z)) - 
   (2*NA^2*(1 + x1)*(-2 + x2))/(Nc^2*(1 - z)) + 
   (8*NA^2)/(Nc^2*(1 - x1)*x2*(1 - z)) - (4*NA^2*(1 + x1))/
    (Nc^2*x2*(1 - z)) - (2*NA)/(Nc^2*z) - (4*NA)/(Nc^2*(1 - x1)*x2*z) + 
   (2*NA*(1 + x1))/(Nc^2*x2*z) + (2*NA*(-2 + x2))/(1 - x1*z) - 
   (2*NA*(-2 + x2))/((1 - x1)*(1 - x1*z)) - (4*NA)/((1 - x1)*x2*(1 - x1*z)) + 
   (2*NA*(2 + x1 + x1^2))/(x2*(1 - x1*z)) - (2*NA^2*(-2 + x2 + x2*z))/
    (Nc^2*(1 - x1)) + (2*NA^2*(1 + x1)*(-2 + x2 + x2*z))/Nc^2 - 
   (2*NA*(-2 + x2)*x2)/(Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (2*NA*x2*(-2 + x1 + x2))/(Nc^2*Subscript[m, X]^2) - 
   (4*NA)/(Nc^2*(1 - x1)*z*Subscript[m, X]^2) - 
   (4*NA*(-2 + x2))/(Nc^2*z*Subscript[m, X]^2)) + 
 Log[x1]*((4*NA^2*(-2 + x2))/(Nc^2*(1 - x1)*(1 - z)) - 
   (2*NA^2*(1 + x1)*(-2 + x2))/(Nc^2*(1 - z)) + 
   (8*NA^2)/(Nc^2*(1 - x1)*x2*(1 - z)) - (4*NA^2*(1 + x1))/
    (Nc^2*x2*(1 - z)) - (2*NA)/(Nc^2*z) - (4*NA)/(Nc^2*(1 - x1)*x2*z) + 
   (2*NA*(1 + x1))/(Nc^2*x2*z) + (2*NA*(-2 + x2))/(1 - x1*z) - 
   (2*NA*(-2 + x2))/((1 - x1)*(1 - x1*z)) - (4*NA)/((1 - x1)*x2*(1 - x1*z)) + 
   (2*NA*(2 + x1 + x1^2))/(x2*(1 - x1*z)) - (4*NA^2*x2)/(Nc^2*(1 - x2*z)) - 
   (2*NA*(2 - 2*Nc^2 - x2 + 2*Nc^2*x2 - x2*z + Nc^2*x2*z))/(Nc^2*(1 - x1)) + 
   (2*NA*(2 - 2*Nc^2 + 2*x1 - 2*Nc^2*x1 - x2 + 2*Nc^2*x2 - x1*x2 + 
      Nc^2*x1*x2 - x2*z + Nc^2*x2*z - x1*x2*z + Nc^2*x1*x2*z))/Nc^2 + 
   (6*NA*x1*x2)/(Nc^2*Subscript[m, X]^2) - 
   (4*NA)/(Nc^2*(1 - x1)*z*Subscript[m, X]^2) - 
   (2*NA*(-2 + x2))/(Nc^2*z*Subscript[m, X]^2)) + 
 Log[1 - x2*z]*(2*NA*x2 - (2*NA*x2)/(1 - x1) - 
   (4*NA^2*x2)/(Nc^2*(1 - x2*z)) + (2*NA*(-2 + x2)*x2)/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) - (2*NA*x2*(-2 - 2*x1 + x2))/
    (Nc^2*Subscript[m, X]^2) + (2*NA*(-2 + x2))/(Nc^2*z*Subscript[m, X]^2)) + 
 Log[1 - x1*z]*((2*NA*(1 + 6*Nc^2)*x2)/Nc^2 - (2*NA*(1 + 3*Nc^2)*x2)/
    (Nc^2*(1 - x1)^2) - (6*NA*x2)/(1 - x1) - (2*NA*(1 + Nc^2))/(Nc^2*z) + 
   (8*NA*(1 + Nc^2))/(Nc^2*(1 - x1)*x2*z) - (4*NA*(1 + Nc^2)*(1 + x1))/
    (Nc^2*x2*z) + (2*NA*(2 + Nc^2)*(2 + x2))/(Nc^2*(1 - x1)*z) + 
   (4*NA*(1 + Nc^2)*(1 - x1)*x1)/(Nc^2*x2*(1 - x1*z)^3) - 
   (4*NA*(1 + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) + 
   (4*NA*x1*(1 - 7*Nc^2 + 2*Nc^2*x1))/(Nc^2*x2*(1 - x1*z)^2) + 
   (8*NA*(1 + Nc^2))/(Nc^2*(1 - x1)*x2*(1 - x1*z)) - 
   (4*NA*(1 + Nc^2)*(2 + x1 + x1^2))/(Nc^2*x2*(1 - x1*z)) + 
   (2*NA*(2 - 10*Nc^2 + 4*Nc^2*x1 - x2 - 7*Nc^2*x2))/(Nc^2*(1 - x1*z)) + 
   (2*NA*(-2 + 10*Nc^2 + x2 + 7*Nc^2*x2))/(Nc^2*(1 - x1)*(1 - x1*z)) + 
   (2*NA*(1 + Nc^2)*(-2 + x2)*x2)/(Nc^2*(1 - x1)*Subscript[m, X]^2) - 
   (2*NA*x2*(-2 - 2*Nc^2 + x1 + 2*Nc^2*x1 + x2 + Nc^2*x2))/
    (Nc^2*Subscript[m, X]^2) + (4*NA*(1 + Nc^2))/
    (Nc^2*(1 - x1)*z*Subscript[m, X]^2) + (2*NA*(2 + Nc^2)*(-2 + x2))/
    (Nc^2*z*Subscript[m, X]^2)) + 
 Log[1 - x2]*((-4*NA^2*(-2 + x2))/(Nc^2*(1 - x1)*(1 - z)) + 
   (2*NA^2*(1 + x1)*(-2 + x2))/(Nc^2*(1 - z)) - 
   (8*NA^2)/(Nc^2*(1 - x1)*x2*(1 - z)) + (4*NA^2*(1 + x1))/
    (Nc^2*x2*(1 - z)) - (2*NA^2)/(Nc^2*z) + (2*NA*(-2 + x2))/((1 - x1)*z) - 
   (4*NA^2)/(Nc^2*(1 - x1)*x2*z) + (2*NA^2*(1 + x1))/(Nc^2*x2*z) + 
   (4*NA^2*x2)/(Nc^2*(1 - x2*z)) + 
   (2*NA*(2 - 2*Nc^2 - x2 - x2*z + Nc^2*x2*z))/(Nc^2*(1 - x1)) - 
   (2*NA*(2 - 2*Nc^2 + 2*x1 - 2*Nc^2*x1 - x2 - x1*x2 + Nc^2*x1*x2 - x2*z + 
      Nc^2*x2*z - x1*x2*z + Nc^2*x1*x2*z))/Nc^2 - 
   (4*NA*(-2 + x2)*x2)/((1 - x1)*Subscript[m, X]^2) + 
   (2*NA*x2*(-4*Nc^2 - 3*x1 + 4*Nc^2*x1 + 2*Nc^2*x2))/
    (Nc^2*Subscript[m, X]^2) - (4*NA*(-1 + 2*Nc^2))/
    (Nc^2*(1 - x1)*z*Subscript[m, X]^2) - (2*NA*(-1 + 2*Nc^2)*(-2 + x2))/
    (Nc^2*z*Subscript[m, X]^2)) + Log[2]*((-2*NA^2*x1)/(Nc^2*(1 - x2)^2) - 
   (2*NA^2*x1)/(Nc^2*(1 - x2)) + (16*NA*x2^2*(-2 + z))/(1 - x1)^4 + 
   (4*NA*(1 + Nc^2))/(Nc^2*z) + (2*NA^2*x1)/(Nc^2*(1 - x2)^2*z) + 
   (2*NA^2*(1 + x1))/(Nc^2*(1 - x2)*z) - (16*NA)/((1 - x1)*x2*z) + 
   (8*NA*(1 + x1))/(x2*z) + (16*NA*x2^2)/((1 - x1)^4*z) - 
   (16*NA*x2*(1 + x2))/((1 - x1)^3*z) - 
   (2*NA*(4 + 14*Nc^2 + 2*x2 + 3*Nc^2*x2))/(Nc^2*(1 - x1)*z) + 
   (8*NA*(4 + 2*x2 + x2^2))/((1 - x1)^2*z) - 
   (16*NA)/((1 - x1)*x2*(1 - x1*z)) + (8*NA*(2 + x1 + x1^2))/
    (x2*(1 - x1*z)) + (8*NA*x2)/(1 - x1*z) - 
   (8*NA*x2)/((1 - x1)*(1 - x1*z)) - (16*NA*x2*(-1 - 3*x2 + 2*x2*z))/
    (1 - x1)^3 + (8*NA*x2*(-3 - 4*x2 + 4*x2*z))/(1 - x1)^2 - 
   (2*NA*x2*(-3 - 3*Nc^2 - 8*Nc^2*x2 + 16*Nc^2*x2*z))/(Nc^2*(1 - x1)) + 
   (2*NA*(-2*x1 + 2*Nc^2*x1 - 3*x2 + Nc^2*x2 + 8*Nc^2*x2^2*z))/Nc^2 - 
   (2*NA*(-2 + 5*Nc^2)*(-2 + x2)*x2)/(Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (2*NA*x2*(4 - 10*Nc^2 - x1 + 10*Nc^2*x1 - 2*x2 + 5*Nc^2*x2))/
    (Nc^2*Subscript[m, X]^2) - (4*NA*(-1 + 5*Nc^2))/
    (Nc^2*(1 - x1)*z*Subscript[m, X]^2) - (2*NA*(-1 + 5*Nc^2)*(-2 + x2))/
    (Nc^2*z*Subscript[m, X]^2)) + Log[Subscript[m, X]^2]*
  ((NA^2*x1)/(Nc^2*(1 - x2)^2) + (NA^2*x1)/(Nc^2*(1 - x2)) + 
   (4*NA^2*(-2 + x2))/(Nc^2*(1 - x1)*(1 - z)) - (2*NA^2*(1 + x1)*(-2 + x2))/
    (Nc^2*(1 - z)) + (8*NA^2)/(Nc^2*(1 - x1)*x2*(1 - z)) - 
   (4*NA^2*(1 + x1))/(Nc^2*x2*(1 - z)) - (8*NA*x2^2*(-2 + z))/(1 - x1)^4 - 
   (NA*(1 + Nc^2))/(Nc^2*z) - (NA^2*x1)/(Nc^2*(1 - x2)^2*z) - 
   (NA^2*(1 + x1))/(Nc^2*(1 - x2)*z) + (4*NA*(-1 + 2*Nc)*(1 + 2*Nc))/
    (Nc^2*(1 - x1)*x2*z) - (2*NA*(-1 + 2*Nc)*(1 + 2*Nc)*(1 + x1))/
    (Nc^2*x2*z) - (8*NA*x2^2)/((1 - x1)^4*z) + 
   (8*NA*x2*(1 + x2))/((1 - x1)^3*z) + (2*NA*(10 + x2))/((1 - x1)*z) - 
   (4*NA*(4 + 2*x2 + x2^2))/((1 - x1)^2*z) + (2*NA*(1 + Nc^2)*(1 - x1)*x1)/
    (Nc^2*x2*(1 - x1*z)^3) - (2*NA*(1 + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) + 
   (2*NA*x1*(1 - 7*Nc^2 + 2*Nc^2*x1))/(Nc^2*x2*(1 - x1*z)^2) + 
   (4*NA*(1 + 2*Nc^2))/(Nc^2*(1 - x1)*x2*(1 - x1*z)) - 
   (2*NA*(1 + 2*Nc^2)*(2 + x1 + x1^2))/(Nc^2*x2*(1 - x1*z)) + 
   (NA*(2 - 6*Nc^2 + 4*Nc^2*x1 - x2 - 9*Nc^2*x2))/(Nc^2*(1 - x1*z)) + 
   (NA*(-2 + 6*Nc^2 + x2 + 9*Nc^2*x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - 
   (2*NA^2*x2)/(Nc^2*(1 - x2*z)) + (8*NA*x2*(-1 - 3*x2 + 2*x2*z))/
    (1 - x1)^3 - (NA*x2*(1 - 9*Nc^2 - 16*Nc^2*x2 + 16*Nc^2*x2*z))/
    (Nc^2*(1 - x1)^2) + (NA*x2*(3 - 7*Nc^2 - 8*Nc^2*x2 + 16*Nc^2*x2*z))/
    (Nc^2*(1 - x1)) + (2*NA*(x1 - Nc^2*x1 - x2 + 3*Nc^2*x2 - x1*x2 + 
      Nc^2*x1*x2 - 4*Nc^2*x2^2*z))/Nc^2 + (2*NA*(-1 + 5*Nc^2)*(-2 + x2)*x2)/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) - 
   (2*NA*(-1 + 5*Nc^2)*x2*(-2 + 2*x1 + x2))/(Nc^2*Subscript[m, X]^2) + 
   (4*NA*(-1 + 5*Nc^2))/(Nc^2*(1 - x1)*z*Subscript[m, X]^2) + 
   (2*NA*(-1 + 5*Nc^2)*(-2 + x2))/(Nc^2*z*Subscript[m, X]^2)) + 
 (NA*(3 - 4*Lh - 3*Nc^2 + 12*Lh*Nc^2)*(-2 + x2)*x2)/
  (2*Nc^2*(1 - x1)*Subscript[m, X]^2) - 
 (NA*(3 - 4*Lh - 3*Nc^2 + 12*Lh*Nc^2)*x2*(-2 + 2*x1 + x2))/
  (2*Nc^2*Subscript[m, X]^2) + (NA*(3 - 4*Lh - 3*Nc^2 + 12*Lh*Nc^2))/
  (Nc^2*(1 - x1)*z*Subscript[m, X]^2) + 
 (NA*(3 - 4*Lh - 3*Nc^2 + 12*Lh*Nc^2)*(-2 + x2))/(2*Nc^2*z*Subscript[m, X]^2)


==> anc/qpqbp.m <==
(2*NA*(-2*(x2^2*(1 - x2 + x2^2) + x1^4*(1 - x2*z + x2^2*z^2) + 
     x1^3*(-1 + x2*(2 - 4*z) + x2^2*(3 - 2*z)*z + 2*x2^3*(-2 + z)*z^2) - 
     x1*x2*(4 - 2*z + x2^3*z + x2*(-3 + 2*z) + x2^2*(-2 + 4*z)) + 
     x1^2*(1 + x2*(3 - 2*z) + x2^3*(3 - 2*z)*z + x2^4*z^2 + 
       2*x2^2*(1 - 6*z + 6*z^2)))*\[Beta] - 
   ((x2^4*(2 - 2*x2 + x2^2) - 2*x1*x2^3*(-2 + x2*(3 - 4*z) + x2^2*(-2 + z) + 
        4*z + x2^3*z) + x1^6*(1 - 2*x2*z + 2*x2^2*z^2) - 
      2*x1^5*(1 + x2*(-2 + z) + x2^2*(3 - 4*z)*z + 2*x2^3*z^2*(-1 + 2*z)) + 
      x1^2*x2^2*(2*x2^4*z^2 + 2*x2^3*z*(-3 + 4*z) + x2^2*(7 - 8*z - 8*z^2) - 
        8*x2*(1 - 4*z + 3*z^2) + 4*(1 - 6*z + 6*z^2)) + 
      x1^4*(2 + x2*(-6 + 8*z) + x2^2*(7 - 8*z - 8*z^2) - 
        8*x2^3*z*(1 - 4*z + 3*z^2) + 4*x2^4*z^2*(1 - 6*z + 6*z^2)) - 
      4*x1^3*x2*(-1 + 2*z + x2^4*z^2*(-1 + 2*z) + 
        2*x2^3*z*(1 - 4*z + 3*z^2) + x2*(2 - 8*z + 6*z^2) + 
        x2^2*(-2 + 3*z + 8*z^2 - 12*z^3)))*(Log[x1 + x2 - \[Beta]] - 
      Log[x1 + x2 + \[Beta]]))/(x1 + x2)))/(Nc*z*\[Beta]^5)


==> anc/qq.m <==
-(NA/(Nc*(1 - x1)*(1 - x2))) + (4*(-4 + Lh)*NA*x1^2*(-2 + z))/
  (Nc*(1 - x2)^4) + (4*(-4 + Lh)*NA*x2^2*(-2 + z))/(Nc*(1 - x1)^4) + 
 (2*Lh*NA)/(Nc*z) + (4*(-4 + Lh)*NA*x1^2)/(Nc*(1 - x2)^4*z) - 
 (4*(-3 + Lh)*NA*x1*(1 + x1))/(Nc*(1 - x2)^3*z) + 
 (2*NA*(Lh*Nc + 2*x1 - 4*Nc*x1 + 2*Lh*Nc*x1 - Nc*x1^2 + Lh*Nc*x1^2))/
  (Nc^2*(1 - x2)^2*z) - (2*NA*(Lh - x1 + Lh*x1))/(Nc*(1 - x2)*z) + 
 (4*(-4 + Lh)*NA*x2^2)/(Nc*(1 - x1)^4*z) - (4*(-3 + Lh)*NA*x2*(1 + x2))/
  (Nc*(1 - x1)^3*z) - (2*NA*(Lh - x2 + Lh*x2))/(Nc*(1 - x1)*z) + 
 (2*NA*(Lh*Nc + 2*x2 - 4*Nc*x2 + 2*Lh*Nc*x2 - Nc*x2^2 + Lh*Nc*x2^2))/
  (Nc^2*(1 - x1)^2*z) + ((-2 + Lh)*NA*x1)/(Nc*(1 - x1*z)^2) - 
 (NA*(2 - 2*Lh + Lh*x1 + 4*x2 - 2*Lh*x2))/(Nc*(1 - x1*z)) - 
 (2*NA*(-1 + Lh - 2*x2 + Lh*x2))/(Nc*(1 - x1)*(1 - x1*z)) - 
 (4*NA*x1*(3 - Lh + 11*x1 - 3*Lh*x1 - 8*x1*z + 2*Lh*x1*z))/(Nc*(1 - x2)^3) + 
 (2*NA*x1*(-4 + 5*Nc - 2*Lh*Nc + 8*Nc*x1 - 4*Lh*Nc*x1 - 10*Nc*x1*z + 
    4*Lh*Nc*x1*z))/(Nc^2*(1 - x2)^2) - 
 (NA*(-Nc - 8*x1 + 2*Nc*x1 - 4*Lh*Nc*x1 + 4*Nc*x1^2 - 4*Lh*Nc*x1^2 - 
    8*Nc*x1^2*z + 8*Lh*Nc*x1^2*z))/(Nc^2*(1 - x2)) + 
 ((-2 + Lh)*NA*x2)/(Nc*(1 - x2*z)^2) - (2*NA*(-1 + Lh - 2*x1 + Lh*x1))/
  (Nc*(1 - x2)*(1 - x2*z)) + (NA*(-2 + 2*Lh - 4*x1 + 2*Lh*x1 - Lh*x2))/
  (Nc*(1 - x2*z)) - (4*NA*x2*(3 - Lh + 11*x2 - 3*Lh*x2 - 8*x2*z + 2*Lh*x2*z))/
  (Nc*(1 - x1)^3) + (2*NA*x2*(-4 + 5*Nc - 2*Lh*Nc + 8*Nc*x2 - 4*Lh*Nc*x2 - 
    10*Nc*x2*z + 4*Lh*Nc*x2*z))/(Nc^2*(1 - x1)^2) + 
 (NA*(-1 + 4*x1 - 4*Lh*x1 + 4*x2 - 4*Lh*x2 - 4*x1^2*z + 4*Lh*x1^2*z - 
    4*x2^2*z + 4*Lh*x2^2*z))/Nc - 
 (NA*(-Nc - 8*x2 + 2*Nc*x2 - 4*Lh*Nc*x2 + 4*Nc*x2^2 - 4*Lh*Nc*x2^2 - 
    8*Nc*x2^2*z + 8*Lh*Nc*x2^2*z))/(Nc^2*(1 - x1)) + 
 (4*NA*x1*(1 + x1)^3)/(Nc*(1 - x2)^3*z*\[Beta]^2) - 
 (2*NA*(1 + x1)^2*(1 + 8*x1 + x1^2))/(Nc*(1 - x2)^2*z*\[Beta]^2) + 
 (2*NA*(1 + x1)*(-1 + 3*Nc - 2*x1 + 12*Nc*x1 - x1^2 + 3*Nc*x1^2))/
  (Nc^2*(1 - x2)*z*\[Beta]^2) + (4*NA*x2*(1 + x2)^3)/
  (Nc*(1 - x1)^3*z*\[Beta]^2) - (2*NA*(1 + x2)^2*(1 + 8*x2 + x2^2))/
  (Nc*(1 - x1)^2*z*\[Beta]^2) - 
 (4*NA*(-1 + 2*Nc - 2*x1 + 4*Nc*x1 - 2*x1^2 + 2*Nc*x1^2 - 2*x2 + 4*Nc*x2 - 
    3*x1*x2 + 2*Nc*x1*x2 - 2*x2^2 + 2*Nc*x2^2))/(Nc^2*z*\[Beta]^2) + 
 (2*NA*(1 + x2)*(-1 + 3*Nc - 2*x2 + 12*Nc*x2 - x2^2 + 3*Nc*x2^2))/
  (Nc^2*(1 - x1)*z*\[Beta]^2) - (4*NA*(1 - z)*(-1 + 2*z))/
  (Nc*(1 - x1)*(1 - x2)*\[Beta]^2) - 
 (4*NA*x1*(1 + x1)*(1 + 6*x1 + x1^2 - 4*x1*z))/(Nc*(1 - x2)^3*\[Beta]^2) - 
 (2*NA*(1 - x1)*x1*(3 + x1))/(Nc*(1 - x2)*(1 - x1*z)*\[Beta]^2) - 
 (NA*(1 - x2)^2*(1 + x2))/(Nc*(1 - x1)*(1 - x1*z)*\[Beta]^2) - 
 (NA*(-1 - 7*x1 + 3*x1^2 + x1^3 + x2 - 5*x1*x2 + x1^2*x2 + x2^2 - x1*x2^2 - 
    x2^3))/(Nc*(1 - x1*z)*\[Beta]^2) + 
 (NA*x1*(4 + 25*Nc + 8*x1 + 86*Nc*x1 + 4*x1^2 + 49*Nc*x1^2 + 4*Nc*x1^3 - 
    16*x1*z - 52*Nc*x1*z - 32*Nc*x1^2*z))/(Nc^2*(1 - x2)^2*\[Beta]^2) - 
 (4*NA*x2*(1 + x2)*(1 + 6*x2 + x2^2 - 4*x2*z))/(Nc*(1 - x1)^3*\[Beta]^2) - 
 (NA*(1 - x1)^2*(1 + x1))/(Nc*(1 - x2)*(1 - x2*z)*\[Beta]^2) - 
 (2*NA*(1 - x2)*x2*(3 + x2))/(Nc*(1 - x1)*(1 - x2*z)*\[Beta]^2) + 
 (NA*(1 - x1 - x1^2 + x1^3 + 7*x2 + 5*x1*x2 + x1^2*x2 - 3*x2^2 - x1*x2^2 - 
    x2^3))/(Nc*(1 - x2*z)*\[Beta]^2) + 
 (NA*x2*(4 + 25*Nc + 8*x2 + 86*Nc*x2 + 4*x2^2 + 49*Nc*x2^2 + 4*Nc*x2^3 - 
    16*x2*z - 52*Nc*x2*z - 32*Nc*x2^2*z))/(Nc^2*(1 - x1)^2*\[Beta]^2) + 
 (NA*(-4*Nc - 4*x1 - 46*Nc*x1 - 8*x1^2 - 89*Nc*x1^2 - 4*x1^3 - 21*Nc*x1^3 + 
    12*Nc*z + 12*Nc*x1*z + 32*x1^2*z + 74*Nc*x1^2*z + 14*Nc*x1^3*z - 
    8*Nc*z^2 - 8*Nc*x1*z^2 - 8*Nc*x1^2*z^2))/(Nc^2*(1 - x2)*\[Beta]^2) + 
 (NA*(-4*Nc - 4*x2 - 46*Nc*x2 - 8*x2^2 - 89*Nc*x2^2 - 4*x2^3 - 21*Nc*x2^3 + 
    12*Nc*z + 12*Nc*x2*z + 32*x2^2*z + 74*Nc*x2^2*z + 14*Nc*x2^3*z - 
    8*Nc*z^2 - 8*Nc*x2*z^2 - 8*Nc*x2^2*z^2))/(Nc^2*(1 - x1)*\[Beta]^2) + 
 (NA*(4*Nc + 25*Nc*x1 + 31*Nc*x1^2 + 25*Nc*x2 - 8*x1*x2 + 20*Nc*x1*x2 + 
    8*Nc*x1^2*x2 + 31*Nc*x2^2 + 8*Nc*x1*x2^2 - 12*Nc*z - 12*Nc*x1*z - 
    16*x1^2*z - 38*Nc*x1^2*z + 2*Nc*x1^3*z - 12*Nc*x2*z - 12*Nc*x1*x2*z - 
    18*Nc*x1^2*x2*z + 2*Nc*x1^3*x2*z - 16*x2^2*z - 38*Nc*x2^2*z - 
    18*Nc*x1*x2^2*z - 12*Nc*x1^2*x2^2*z + 2*Nc*x2^3*z + 2*Nc*x1*x2^3*z + 
    8*Nc*z^2 + 8*Nc*x1*z^2 + 8*Nc*x1^2*z^2 + 8*Nc*x2*z^2 + 8*Nc*x1*x2*z^2 + 
    8*Nc*x1^2*x2*z^2 + 8*Nc*x2^2*z^2 + 8*Nc*x1*x2^2*z^2 + 
    8*Nc*x1^2*x2^2*z^2))/(Nc^2*\[Beta]^2) + 
 ((-8*NA*x1^2*(-2 + z))/(Nc*(1 - x2)^4) - (8*NA*x2^2*(-2 + z))/
    (Nc*(1 - x1)^4) - (4*NA)/(Nc*z) - (8*NA*x1^2)/(Nc*(1 - x2)^4*z) + 
   (8*NA*x1*(1 + x1))/(Nc*(1 - x2)^3*z) - (4*NA*(1 + x1)^2)/
    (Nc*(1 - x2)^2*z) + (4*NA*(1 + x1))/(Nc*(1 - x2)*z) - 
   (8*NA*x2^2)/(Nc*(1 - x1)^4*z) + (4*NA*(1 + x2))/(Nc*(1 - x1)*z) + 
   (8*NA*x2*(1 + x2))/(Nc*(1 - x1)^3*z) - (4*NA*(1 + x2)^2)/
    (Nc*(1 - x1)^2*z) + (4*NA*(1 - x2))/(Nc^2*(1 - x1)*(1 - x1*z)) + 
   (4*NA*(1 + x1 - x2))/(Nc^2*(1 - x1*z)) - 
   (8*NA)/(Nc^2*(1 - x1)*(x1 + x2)*(1 - x1*z)) + 
   (8*NA*(1 - x2 + x2^2))/(Nc^2*(x1 + x2)*(1 - x1*z)) + 
   (8*NA*x1*(-1 - 3*x1 + 2*x1*z))/(Nc*(1 - x2)^3) - 
   (4*NA*x1*(-1 - 3*Nc - 4*Nc*x1 + 4*Nc*x1*z))/(Nc^2*(1 - x2)^2) + 
   (4*NA*(1 - x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + (4*NA*(-1 + x1 - x2))/
    (Nc^2*(1 - x2*z)) - (8*NA)/(Nc^2*(1 - x2)*(x1 + x2)*(1 - x2*z)) + 
   (8*NA*(1 + x2 + x2^2))/(Nc^2*(x1 + x2)*(1 - x2*z)) + 
   (8*NA*x2*(-1 - 3*x2 + 2*x2*z))/(Nc*(1 - x1)^3) - 
   (4*NA*x2*(-1 - 3*Nc - 4*Nc*x2 + 4*Nc*x2*z))/(Nc^2*(1 - x1)^2) + 
   (8*NA*(1 - 2*z + 2*z^2))/(Nc*(1 - x1)*(1 - x2)) - 
   (8*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(x1 + x2)) - 
   (8*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x2)*(x1 + x2)) + 
   (4*NA*(-2 - x1 - 6*Nc*x1 - 2*Nc*x1^2 - 2*z + 2*x1*z + 8*Nc*x1*z + 
      4*Nc*x1^2*z - 8*Nc*x1*z^2))/(Nc^2*(1 - x2)) + 
   (4*NA*(-2 - x2 - 6*Nc*x2 - 2*Nc*x2^2 - 2*z + 2*x2*z + 8*Nc*x2*z + 
      4*Nc*x2^2*z - 8*Nc*x2*z^2))/(Nc^2*(1 - x1)) - 
   (4*NA*(-2 - 5*Nc*x1 - 4*x2 - 3*Nc*x2 - 2*z + 2*x1*z + 8*Nc*x1*z + 
      2*Nc*x1^2*z - 2*x2*z + 2*x1*x2*z + 8*Nc*x1*x2*z + 2*Nc*x2^2*z - 
      8*Nc*x1*z^2 - 8*Nc*x1*x2*z^2 - 8*Nc*x1*x2^2*z^2 + 8*Nc*x2^3*z^2))/
    Nc^2 + (8*NA*(-2 + 2*Nc - 2*x2^2 + Nc*x2^2 - 2*z - 4*Nc*z - 2*x2^2*z - 
      4*Nc*x2^2*z + 4*Nc*z^2 + 4*Nc*x2^2*z^2 + 4*Nc*x2^4*z^2))/
    (Nc^2*(x1 + x2)))*Log[2] + 
 ((-4*(-1 + Nc)*(1 + Nc)^2*x2)/(Nc^2*(1 - x1)^2) - (4*NA)/(Nc^2*z) - 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x2)*z) + (2*NA*(1 + x1))/(Nc^2*(1 - x2)*z) + 
   (2*NA*(1 + x2))/(Nc^2*(1 - x1)*z) - (2*NA*x1)/(Nc*(1 - x1*z)^2) + 
   (4*NA)/(Nc^2*(1 - x1)*(x1 + x2)*(1 - x1*z)) + 
   (2*NA*(-1 - 2*Nc - x1 + Nc*x1 + x2 - 2*Nc*x2))/(Nc^2*(1 - x1*z)) + 
   (2*NA*(-1 + 2*Nc + x2 + 2*Nc*x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - 
   (4*NA*(1 - x2 + x2^2))/(Nc^2*(x1 + x2)*(1 - x1*z)) + 
   (4*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(x1 + x2)) - 
   (4*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(1 - x2)) + 
   (2*NA*(-4 + Nc - 2*x1 + Nc*x1 + 2*z - 4*Nc*z + 2*x1*z - 2*Nc*x1*z + 
      4*Nc*z^2 + 4*Nc*x1*z^2))/(Nc^2*(1 - x2)) + 
   (4*NA*(-1 + 2*Nc*x2 + 2*z - 4*Nc*x2*z + 4*Nc*x2*z^2))/(Nc^2*(1 - x1)) - 
   (2*NA*(-4 + Nc - 2*x1 + Nc*x1 - Nc*x2 + 2*z - 4*Nc*z + 2*x1*z - 
      2*Nc*x1*z + 2*x2*z - 4*Nc*x2*z + 2*x1*x2*z - 2*Nc*x1*x2*z - 2*x2^2*z - 
      2*Nc*x2^2*z + 4*Nc*z^2 + 4*Nc*x1*z^2 + 4*Nc*x2*z^2 + 4*Nc*x1*x2*z^2 + 
      4*Nc*x2^2*z^2 + 4*Nc*x1*x2^2*z^2 - 4*Nc*x2^3*z^2))/Nc^2 - 
   (2*NA*(-2 + 2*Nc + 2*x2 - Nc*x2 - 2*x2^2 + Nc*x2^2 - 2*z - 4*Nc*z + 
      2*x2*z + 4*Nc*x2*z - 2*x2^2*z - 4*Nc*x2^2*z + 2*x2^3*z + 2*Nc*x2^3*z + 
      4*Nc*z^2 - 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 - 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)))*Log[1 - x1] + 
 ((4*(-1 + Nc)*(1 + Nc)^2*x1)/(Nc^2*(1 - x2)^2) + 
   (2*NA*x2)/(Nc*(1 - x2*z)^2) - (2*NA*(-1 + 2*Nc + x1 + 2*Nc*x1))/
    (Nc^2*(1 - x2)*(1 - x2*z)) - (4*NA)/(Nc^2*(1 - x2)*(x1 + x2)*
     (1 - x2*z)) + (2*NA*(-1 + 2*Nc + x1 + 2*Nc*x1 - x2 - Nc*x2))/
    (Nc^2*(1 - x2*z)) + (4*NA*(1 + x2 + x2^2))/(Nc^2*(x1 + x2)*(1 - x2*z)) + 
   (4*NA*(1 - 2*z + 2*z^2))/(Nc*(1 - x1)*(1 - x2)) - 
   (4*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x2)*(x1 + x2)) - 
   (4*NA*(1 + x1 + 2*Nc*x1 + z - x1*z - 4*Nc*x1*z + 4*Nc*x1*z^2))/
    (Nc^2*(1 - x2)) - (2*NA*(1 + x2 - 4*z - 2*x2*z + 4*z^2 + 4*x2*z^2))/
    (Nc*(1 - x1)) - (4*NA*(-1 - x2 - z + x1*z + 4*Nc*x1*z - x2*z - Nc*x2*z + 
      x1*x2*z + 2*Nc*x1*x2*z - x2^2*z - Nc*x2^2*z - 4*Nc*x1*z^2 - 
      4*Nc*x1*x2*z^2 + 2*Nc*x2^2*z^2 - 2*Nc*x1*x2^2*z^2 + 2*Nc*x2^3*z^2))/
    Nc^2 + (2*NA*(-2 + 2*Nc - 2*x2 + Nc*x2 - 2*x2^2 + Nc*x2^2 - 2*z - 
      4*Nc*z - 2*x2*z - 4*Nc*x2*z - 2*x2^2*z - 4*Nc*x2^2*z - 2*x2^3*z - 
      2*Nc*x2^3*z + 4*Nc*z^2 + 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 + 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)))*Log[x1] + 
 ((-4*(-1 + Nc)*(1 + Nc)^2*x1)/(Nc^2*(1 - x2)^2) - (4*NA)/(Nc^2*z) - 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x2)*z) + (2*NA*(1 + x1))/(Nc^2*(1 - x2)*z) + 
   (2*NA*(1 + x2))/(Nc^2*(1 - x1)*z) - (2*NA*x2)/(Nc*(1 - x2*z)^2) + 
   (2*NA*(-1 + 2*Nc + x1 + 2*Nc*x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + 
   (4*NA)/(Nc^2*(1 - x2)*(x1 + x2)*(1 - x2*z)) - 
   (2*NA*(-1 + 2*Nc + x1 + 2*Nc*x1 - x2 - Nc*x2))/(Nc^2*(1 - x2*z)) - 
   (4*NA*(1 + x2 + x2^2))/(Nc^2*(x1 + x2)*(1 - x2*z)) + 
   (4*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x2)*(x1 + x2)) - 
   (4*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(1 - x2)) + 
   (4*NA*(-1 + 2*Nc*x1 + 2*z - 4*Nc*x1*z + 4*Nc*x1*z^2))/(Nc^2*(1 - x2)) + 
   (2*NA*(-4 + Nc - 2*x2 + Nc*x2 + 2*z - 4*Nc*z + 2*x2*z - 2*Nc*x2*z + 
      4*Nc*z^2 + 4*Nc*x2*z^2))/(Nc^2*(1 - x1)) - 
   (4*NA*(-1 - x1 + 2*z - 4*Nc*x1*z + 2*x2*z + Nc*x2*z - 2*Nc*x1*x2*z + 
      x2^2*z + Nc*x2^2*z + 4*Nc*x1*z^2 + 4*Nc*x1*x2*z^2 - 2*Nc*x2^2*z^2 + 
      2*Nc*x1*x2^2*z^2 - 2*Nc*x2^3*z^2))/Nc^2 - 
   (2*NA*(-2 + 2*Nc - 2*x2 + Nc*x2 - 2*x2^2 + Nc*x2^2 - 2*z - 4*Nc*z - 
      2*x2*z - 4*Nc*x2*z - 2*x2^2*z - 4*Nc*x2^2*z - 2*x2^3*z - 2*Nc*x2^3*z + 
      4*Nc*z^2 + 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 + 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)))*Log[1 - x2] + 
 ((4*(-1 + Nc)*(1 + Nc)^2*x2)/(Nc^2*(1 - x1)^2) + 
   (2*NA*x1)/(Nc*(1 - x1*z)^2) - (4*NA)/(Nc^2*(1 - x1)*(x1 + x2)*
     (1 - x1*z)) - (2*NA*(-1 - 2*Nc - x1 + Nc*x1 + x2 - 2*Nc*x2))/
    (Nc^2*(1 - x1*z)) - (2*NA*(-1 + 2*Nc + x2 + 2*Nc*x2))/
    (Nc^2*(1 - x1)*(1 - x1*z)) + (4*NA*(1 - x2 + x2^2))/
    (Nc^2*(x1 + x2)*(1 - x1*z)) + (4*NA*(1 - 2*z + 2*z^2))/
    (Nc*(1 - x1)*(1 - x2)) - (4*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/
    (Nc^2*(1 - x1)*(x1 + x2)) - 
   (2*NA*(1 + x1 - 4*z - 2*x1*z + 4*z^2 + 4*x1*z^2))/(Nc*(1 - x2)) - 
   (4*NA*(1 + x2 + 2*Nc*x2 + z - x2*z - 4*Nc*x2*z + 4*Nc*x2*z^2))/
    (Nc^2*(1 - x1)) + (2*NA*(Nc + Nc*x1 + 2*x2 - Nc*x2 - 4*Nc*z - 2*Nc*x1*z - 
      4*Nc*x2*z - 2*Nc*x1*x2*z - 2*x2^2*z - 2*Nc*x2^2*z + 4*Nc*z^2 + 
      4*Nc*x1*z^2 + 4*Nc*x2*z^2 + 4*Nc*x1*x2*z^2 + 4*Nc*x2^2*z^2 + 
      4*Nc*x1*x2^2*z^2 - 4*Nc*x2^3*z^2))/Nc^2 + 
   (2*NA*(-2 + 2*Nc + 2*x2 - Nc*x2 - 2*x2^2 + Nc*x2^2 - 2*z - 4*Nc*z + 
      2*x2*z + 4*Nc*x2*z - 2*x2^2*z - 4*Nc*x2^2*z + 2*x2^3*z + 2*Nc*x2^3*z + 
      4*Nc*z^2 - 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 - 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)))*Log[x2] + 
 ((2*NA*(3 - 6*z + 4*z^2))/(Nc*(1 - x1)*(1 - x2)) - 
   (4*NA*(1 + x1 - 3*z - 2*x1*z + 2*z^2 + 2*x1*z^2))/(Nc*(1 - x2)) - 
   (4*NA*(1 + x2 - 3*z - 2*x2*z + 2*z^2 + 2*x2*z^2))/(Nc*(1 - x1)) + 
   (4*NA*(1 - 3*z - 2*x1*z - 2*x2*z + 2*z^2 + 2*x1*z^2 + 2*x2*z^2 + 
      2*x1*x2*z^2))/Nc)*Log[1 - z] + 
 ((4*(-1 + Nc)*(1 + Nc)^2*x2)/(Nc^2*(1 - x1)^2) + 
   (2*NA*(-1 + 2*z))/(Nc*(1 - x1)*(1 - x2)) - (2*NA*(1 + x1)*(-1 + 2*z))/
    (Nc*(1 - x2)) + (2*NA*x1)/(Nc*(1 - x1*z)^2) - 
   (2*NA*(-2 + x1 - 2*x2))/(Nc*(1 - x1*z)) - 
   (4*NA*(1 + x2))/(Nc*(1 - x1)*(1 - x1*z)) - 
   (2*NA*(-Nc + 2*x2 - Nc*x2 + 2*Nc*z + 2*Nc*x2*z))/(Nc^2*(1 - x1)) + 
   (2*NA*(-1 - x1 - 3*x2 + 2*z + 2*x1*z + 2*x2*z + 2*x1*x2*z))/Nc)*
  Log[1 - x1*z] + ((4*(-1 + Nc)*(1 + Nc)^2*x1)/(Nc^2*(1 - x2)^2) + 
   (2*NA*(-1 + 2*z))/(Nc*(1 - x1)*(1 - x2)) - (2*NA*(1 + x2)*(-1 + 2*z))/
    (Nc*(1 - x1)) - (2*NA*(-Nc + 2*x1 - Nc*x1 + 2*Nc*z + 2*Nc*x1*z))/
    (Nc^2*(1 - x2)) + (2*NA*x2)/(Nc*(1 - x2*z)^2) - 
   (4*NA*(1 + x1))/(Nc*(1 - x2)*(1 - x2*z)) + (2*NA*(2 + 2*x1 - x2))/
    (Nc*(1 - x2*z)) + (2*NA*(-1 - 3*x1 - x2 + 2*z + 2*x1*z + 2*x2*z + 
      2*x1*x2*z))/Nc)*Log[1 - x2*z] + 
 ((2*NA*(1 - x2))/(Nc^2*(1 - x1)*(1 - x1*z)) + (2*NA*(1 + x1 - x2))/
    (Nc^2*(1 - x1*z)) - (4*NA)/(Nc^2*(1 - x1)*(x1 + x2)*(1 - x1*z)) + 
   (4*NA*(1 - x2 + x2^2))/(Nc^2*(x1 + x2)*(1 - x1*z)) - 
   (4*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(x1 + x2)) - 
   (2*NA*(2 - Nc + 3*Nc*x2 + 2*z + 4*Nc*z - 2*x2*z - 6*Nc*x2*z - 4*Nc*z^2 + 
      4*Nc*x2*z^2))/(Nc^2*(1 - x1)) + 
   (4*NA*(Nc*x1 + x2 + Nc*x2 - Nc*x2*z - 2*Nc*x1*x2*z - x2^2*z - Nc*x2^2*z + 
      2*Nc*x2^2*z^2 + 2*Nc*x1*x2^2*z^2 - 2*Nc*x2^3*z^2))/Nc^2 + 
   (2*NA*(-2 + 2*Nc + 2*x2 - Nc*x2 - 2*x2^2 + Nc*x2^2 - 2*z - 4*Nc*z + 
      2*x2*z + 4*Nc*x2*z - 2*x2^2*z - 4*Nc*x2^2*z + 2*x2^3*z + 2*Nc*x2^3*z + 
      4*Nc*z^2 - 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 - 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)))*Log[x1 + x2 - x1*z - x1*x2*z] + 
 ((2*NA*(1 - x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + (2*NA*(-1 + x1 - x2))/
    (Nc^2*(1 - x2*z)) - (4*NA)/(Nc^2*(1 - x2)*(x1 + x2)*(1 - x2*z)) + 
   (4*NA*(1 + x2 + x2^2))/(Nc^2*(x1 + x2)*(1 - x2*z)) - 
   (4*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x2)*(x1 + x2)) - 
   (2*NA*(2 - Nc + 3*Nc*x1 + 2*z + 4*Nc*z - 2*x1*z - 6*Nc*x1*z - 4*Nc*z^2 + 
      4*Nc*x1*z^2))/(Nc^2*(1 - x2)) + 
   (2*NA*(2 - Nc + 3*Nc*x1 + 2*x2 + Nc*x2 + 2*z + 4*Nc*z - 2*x1*z - 
      6*Nc*x1*z + 2*x2*z + 4*Nc*x2*z - 2*x1*x2*z - 6*Nc*x1*x2*z + 2*x2^2*z + 
      2*Nc*x2^2*z - 4*Nc*z^2 + 4*Nc*x1*z^2 - 4*Nc*x2*z^2 + 4*Nc*x1*x2*z^2 - 
      4*Nc*x2^2*z^2 + 4*Nc*x1*x2^2*z^2 - 4*Nc*x2^3*z^2))/Nc^2 + 
   (2*NA*(-2 + 2*Nc - 2*x2 + Nc*x2 - 2*x2^2 + Nc*x2^2 - 2*z - 4*Nc*z - 
      2*x2*z - 4*Nc*x2*z - 2*x2^2*z - 4*Nc*x2^2*z - 2*x2^3*z - 2*Nc*x2^3*z + 
      4*Nc*z^2 + 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 + 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)))*Log[x1 + x2 - x2*z - x1*x2*z] + 
 ((4*NA*x1^2*(-2 + z))/(Nc*(1 - x2)^4) + (4*NA*x2^2*(-2 + z))/
    (Nc*(1 - x1)^4) + (2*NA)/(Nc*z) + (4*NA*x1^2)/(Nc*(1 - x2)^4*z) - 
   (4*NA*x1*(1 + x1))/(Nc*(1 - x2)^3*z) + (2*NA*(1 + x1)^2)/
    (Nc*(1 - x2)^2*z) - (2*NA*(1 + x1))/(Nc*(1 - x2)*z) + 
   (4*NA*x2^2)/(Nc*(1 - x1)^4*z) - (2*NA*(1 + x2))/(Nc*(1 - x1)*z) - 
   (4*NA*x2*(1 + x2))/(Nc*(1 - x1)^3*z) + (2*NA*(1 + x2)^2)/
    (Nc*(1 - x1)^2*z) - (2*NA*(1 - x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - 
   (2*NA*(1 + x1 - x2))/(Nc^2*(1 - x1*z)) + 
   (4*NA)/(Nc^2*(1 - x1)*(x1 + x2)*(1 - x1*z)) - 
   (4*NA*(1 - x2 + x2^2))/(Nc^2*(x1 + x2)*(1 - x1*z)) - 
   (4*NA*x1*(-1 - 3*x1 + 2*x1*z))/(Nc*(1 - x2)^3) + 
   (2*NA*x1*(-1 - 3*Nc - 4*Nc*x1 + 4*Nc*x1*z))/(Nc^2*(1 - x2)^2) - 
   (2*NA*(1 - x1))/(Nc^2*(1 - x2)*(1 - x2*z)) - (2*NA*(-1 + x1 - x2))/
    (Nc^2*(1 - x2*z)) + (4*NA)/(Nc^2*(1 - x2)*(x1 + x2)*(1 - x2*z)) - 
   (4*NA*(1 + x2 + x2^2))/(Nc^2*(x1 + x2)*(1 - x2*z)) - 
   (4*NA*x2*(-1 - 3*x2 + 2*x2*z))/(Nc*(1 - x1)^3) + 
   (2*NA*x2*(-1 - 3*Nc - 4*Nc*x2 + 4*Nc*x2*z))/(Nc^2*(1 - x1)^2) - 
   (4*NA*(1 - 2*z + 2*z^2))/(Nc*(1 - x1)*(1 - x2)) + 
   (4*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(x1 + x2)) + 
   (4*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x2)*(x1 + x2)) - 
   (2*NA*(-2 - x1 - 6*Nc*x1 - 2*Nc*x1^2 - 2*z + 2*x1*z + 8*Nc*x1*z + 
      4*Nc*x1^2*z - 8*Nc*x1*z^2))/(Nc^2*(1 - x2)) - 
   (2*NA*(-2 - x2 - 6*Nc*x2 - 2*Nc*x2^2 - 2*z + 2*x2*z + 8*Nc*x2*z + 
      4*Nc*x2^2*z - 8*Nc*x2*z^2))/(Nc^2*(1 - x1)) + 
   (2*NA*(-2 - 5*Nc*x1 - 4*x2 - 3*Nc*x2 - 2*z + 2*x1*z + 8*Nc*x1*z + 
      2*Nc*x1^2*z - 2*x2*z + 2*x1*x2*z + 8*Nc*x1*x2*z + 2*Nc*x2^2*z - 
      8*Nc*x1*z^2 - 8*Nc*x1*x2*z^2 - 8*Nc*x1*x2^2*z^2 + 8*Nc*x2^3*z^2))/
    Nc^2 - (4*NA*(-2 + 2*Nc - 2*x2^2 + Nc*x2^2 - 2*z - 4*Nc*z - 2*x2^2*z - 
      4*Nc*x2^2*z + 4*Nc*z^2 + 4*Nc*x2^2*z^2 + 4*Nc*x2^4*z^2))/
    (Nc^2*(x1 + x2)) - (2*NA*x1*(1 + 2*x1 + x1^2 - 4*x1*z)*
     (-1 - x1 + 2*x1*z)^2)/(Nc*(1 - x2)*\[Beta]^5) - 
   (2*NA*x2*(1 + 2*x2 + x2^2 - 4*x2*z)*(-1 - x2 + 2*x2*z)^2)/
    (Nc*(1 - x1)*\[Beta]^5) + (64*NA*x2^6*z^2*(1 + x2^2*z))/
    (Nc*(x1 + x2)*\[Beta]^5) + 
   (2*NA*(x1 + 4*x1^2 + 6*x1^3 + 4*x1^4 + x1^5 + x2 + 2*x1*x2 + 5*x1^2*x2 + 
      7*x1^3*x2 + 3*x1^4*x2 + 2*x1^5*x2 + 4*x2^2 + 5*x1*x2^2 + 8*x1^2*x2^2 + 
      4*x1^3*x2^2 + 8*x1^4*x2^2 + 6*x2^3 + 7*x1*x2^3 + 4*x1^2*x2^3 + 
      12*x1^3*x2^3 + 4*x2^4 + 3*x1*x2^4 + 8*x1^2*x2^4 + x2^5 + 2*x1*x2^5 - 
      8*x1^2*z - 20*x1^3*z - 16*x1^4*z - 4*x1^5*z - 8*x1^2*x2*z - 
      20*x1^3*x2*z - 16*x1^4*x2*z - 4*x1^5*x2*z - 8*x2^2*z - 8*x1*x2^2*z - 
      16*x1^2*x2^2*z - 12*x1^3*x2^2*z - 24*x1^4*x2^2*z - 2*x1^5*x2^2*z - 
      20*x2^3*z - 20*x1*x2^3*z - 12*x1^2*x2^3*z - 40*x1^3*x2^3*z - 
      6*x1^4*x2^3*z - 16*x2^4*z - 16*x1*x2^4*z - 24*x1^2*x2^4*z - 
      6*x1^3*x2^4*z - 4*x2^5*z - 4*x1*x2^5*z - 2*x1^2*x2^5*z + 20*x1^3*z^2 + 
      24*x1^4*z^2 + 4*x1^5*z^2 + 20*x1^3*x2*z^2 + 24*x1^4*x2*z^2 + 
      4*x1^5*x2*z^2 + 20*x1^3*x2^2*z^2 + 24*x1^4*x2^2*z^2 + 4*x1^5*x2^2*z^2 + 
      20*x2^3*z^2 + 20*x1*x2^3*z^2 - 12*x1^2*x2^3*z^2 + 40*x1^3*x2^3*z^2 + 
      12*x1^4*x2^3*z^2 + 24*x2^4*z^2 + 56*x1*x2^4*z^2 + 24*x1^2*x2^4*z^2 + 
      12*x1^3*x2^4*z^2 - 28*x2^5*z^2 + 4*x1*x2^5*z^2 + 4*x1^2*x2^5*z^2 - 
      16*x1^4*z^3 - 16*x1^4*x2*z^3 - 16*x1^4*x2^2*z^3 - 16*x1^4*x2^3*z^3 - 
      16*x2^4*z^3 - 16*x1*x2^4*z^3 - 16*x1^2*x2^4*z^3 + 16*x1^3*x2^4*z^3 - 
      32*x1^2*x2^5*z^3 + 32*x1*x2^6*z^3 - 32*x2^7*z^3))/(Nc*\[Beta]^5))*
  Log[x1 + x2 - \[Beta]] + ((4*NA*x1^2*(-2 + z))/(Nc*(1 - x2)^4) + 
   (4*NA*x2^2*(-2 + z))/(Nc*(1 - x1)^4) + (2*NA)/(Nc*z) + 
   (4*NA*x1^2)/(Nc*(1 - x2)^4*z) - (4*NA*x1*(1 + x1))/(Nc*(1 - x2)^3*z) + 
   (2*NA*(1 + x1)^2)/(Nc*(1 - x2)^2*z) - (2*NA*(1 + x1))/(Nc*(1 - x2)*z) + 
   (4*NA*x2^2)/(Nc*(1 - x1)^4*z) - (2*NA*(1 + x2))/(Nc*(1 - x1)*z) - 
   (4*NA*x2*(1 + x2))/(Nc*(1 - x1)^3*z) + (2*NA*(1 + x2)^2)/
    (Nc*(1 - x1)^2*z) - (2*NA*(1 - x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - 
   (2*NA*(1 + x1 - x2))/(Nc^2*(1 - x1*z)) + 
   (4*NA)/(Nc^2*(1 - x1)*(x1 + x2)*(1 - x1*z)) - 
   (4*NA*(1 - x2 + x2^2))/(Nc^2*(x1 + x2)*(1 - x1*z)) - 
   (4*NA*x1*(-1 - 3*x1 + 2*x1*z))/(Nc*(1 - x2)^3) + 
   (2*NA*x1*(-1 - 3*Nc - 4*Nc*x1 + 4*Nc*x1*z))/(Nc^2*(1 - x2)^2) - 
   (2*NA*(1 - x1))/(Nc^2*(1 - x2)*(1 - x2*z)) - (2*NA*(-1 + x1 - x2))/
    (Nc^2*(1 - x2*z)) + (4*NA)/(Nc^2*(1 - x2)*(x1 + x2)*(1 - x2*z)) - 
   (4*NA*(1 + x2 + x2^2))/(Nc^2*(x1 + x2)*(1 - x2*z)) - 
   (4*NA*x2*(-1 - 3*x2 + 2*x2*z))/(Nc*(1 - x1)^3) + 
   (2*NA*x2*(-1 - 3*Nc - 4*Nc*x2 + 4*Nc*x2*z))/(Nc^2*(1 - x1)^2) - 
   (4*NA*(1 - 2*z + 2*z^2))/(Nc*(1 - x1)*(1 - x2)) + 
   (4*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(x1 + x2)) + 
   (4*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x2)*(x1 + x2)) - 
   (2*NA*(-2 - x1 - 6*Nc*x1 - 2*Nc*x1^2 - 2*z + 2*x1*z + 8*Nc*x1*z + 
      4*Nc*x1^2*z - 8*Nc*x1*z^2))/(Nc^2*(1 - x2)) - 
   (2*NA*(-2 - x2 - 6*Nc*x2 - 2*Nc*x2^2 - 2*z + 2*x2*z + 8*Nc*x2*z + 
      4*Nc*x2^2*z - 8*Nc*x2*z^2))/(Nc^2*(1 - x1)) + 
   (2*NA*(-2 - 5*Nc*x1 - 4*x2 - 3*Nc*x2 - 2*z + 2*x1*z + 8*Nc*x1*z + 
      2*Nc*x1^2*z - 2*x2*z + 2*x1*x2*z + 8*Nc*x1*x2*z + 2*Nc*x2^2*z - 
      8*Nc*x1*z^2 - 8*Nc*x1*x2*z^2 - 8*Nc*x1*x2^2*z^2 + 8*Nc*x2^3*z^2))/
    Nc^2 - (4*NA*(-2 + 2*Nc - 2*x2^2 + Nc*x2^2 - 2*z - 4*Nc*z - 2*x2^2*z - 
      4*Nc*x2^2*z + 4*Nc*z^2 + 4*Nc*x2^2*z^2 + 4*Nc*x2^4*z^2))/
    (Nc^2*(x1 + x2)) + (2*NA*x1*(1 + 2*x1 + x1^2 - 4*x1*z)*
     (-1 - x1 + 2*x1*z)^2)/(Nc*(1 - x2)*\[Beta]^5) + 
   (2*NA*x2*(1 + 2*x2 + x2^2 - 4*x2*z)*(-1 - x2 + 2*x2*z)^2)/
    (Nc*(1 - x1)*\[Beta]^5) - (64*NA*x2^6*z^2*(1 + x2^2*z))/
    (Nc*(x1 + x2)*\[Beta]^5) - 
   (2*NA*(x1 + 4*x1^2 + 6*x1^3 + 4*x1^4 + x1^5 + x2 + 2*x1*x2 + 5*x1^2*x2 + 
      7*x1^3*x2 + 3*x1^4*x2 + 2*x1^5*x2 + 4*x2^2 + 5*x1*x2^2 + 8*x1^2*x2^2 + 
      4*x1^3*x2^2 + 8*x1^4*x2^2 + 6*x2^3 + 7*x1*x2^3 + 4*x1^2*x2^3 + 
      12*x1^3*x2^3 + 4*x2^4 + 3*x1*x2^4 + 8*x1^2*x2^4 + x2^5 + 2*x1*x2^5 - 
      8*x1^2*z - 20*x1^3*z - 16*x1^4*z - 4*x1^5*z - 8*x1^2*x2*z - 
      20*x1^3*x2*z - 16*x1^4*x2*z - 4*x1^5*x2*z - 8*x2^2*z - 8*x1*x2^2*z - 
      16*x1^2*x2^2*z - 12*x1^3*x2^2*z - 24*x1^4*x2^2*z - 2*x1^5*x2^2*z - 
      20*x2^3*z - 20*x1*x2^3*z - 12*x1^2*x2^3*z - 40*x1^3*x2^3*z - 
      6*x1^4*x2^3*z - 16*x2^4*z - 16*x1*x2^4*z - 24*x1^2*x2^4*z - 
      6*x1^3*x2^4*z - 4*x2^5*z - 4*x1*x2^5*z - 2*x1^2*x2^5*z + 20*x1^3*z^2 + 
      24*x1^4*z^2 + 4*x1^5*z^2 + 20*x1^3*x2*z^2 + 24*x1^4*x2*z^2 + 
      4*x1^5*x2*z^2 + 20*x1^3*x2^2*z^2 + 24*x1^4*x2^2*z^2 + 4*x1^5*x2^2*z^2 + 
      20*x2^3*z^2 + 20*x1*x2^3*z^2 - 12*x1^2*x2^3*z^2 + 40*x1^3*x2^3*z^2 + 
      12*x1^4*x2^3*z^2 + 24*x2^4*z^2 + 56*x1*x2^4*z^2 + 24*x1^2*x2^4*z^2 + 
      12*x1^3*x2^4*z^2 - 28*x2^5*z^2 + 4*x1*x2^5*z^2 + 4*x1^2*x2^5*z^2 - 
      16*x1^4*z^3 - 16*x1^4*x2*z^3 - 16*x1^4*x2^2*z^3 - 16*x1^4*x2^3*z^3 - 
      16*x2^4*z^3 - 16*x1*x2^4*z^3 - 16*x1^2*x2^4*z^3 + 16*x1^3*x2^4*z^3 - 
      32*x1^2*x2^5*z^3 + 32*x1*x2^6*z^3 - 32*x2^7*z^3))/(Nc*\[Beta]^5))*
  Log[x1 + x2 + \[Beta]] + ((4*NA*x1^2*(-2 + z))/(Nc*(1 - x2)^4) + 
   (4*NA*(-2 + z))/(Nc^2*(1 - x1)*(1 - x2)) + (4*NA*x2^2*(-2 + z))/
    (Nc*(1 - x1)^4) + (2*NA*(2 + Nc))/(Nc^2*z) + 
   (4*NA*x1^2)/(Nc*(1 - x2)^4*z) - (4*NA*x1*(1 + x1))/(Nc*(1 - x2)^3*z) + 
   (2*NA*(1 + x1)^2)/(Nc*(1 - x2)^2*z) + (4*NA)/(Nc^2*(1 - x1)*(1 - x2)*z) - 
   (2*(-1 + Nc)*(1 + Nc)^2*(1 + x1))/(Nc^2*(1 - x2)*z) + 
   (4*NA*x2^2)/(Nc*(1 - x1)^4*z) - (2*(-1 + Nc)*(1 + Nc)^2*(1 + x2))/
    (Nc^2*(1 - x1)*z) - (4*NA*x2*(1 + x2))/(Nc*(1 - x1)^3*z) + 
   (2*NA*(1 + x2)^2)/(Nc*(1 - x1)^2*z) + (NA*x1)/(Nc*(1 - x1*z)^2) - 
   (NA*(-2 + x1 - 2*x2))/(Nc*(1 - x1*z)) - (2*NA*(1 + x2))/
    (Nc*(1 - x1)*(1 - x1*z)) - (4*NA*x1*(-1 - 3*x1 + 2*x1*z))/
    (Nc*(1 - x2)^3) + (4*NA*x1*(-1 - 2*x1 + 2*x1*z))/(Nc*(1 - x2)^2) - 
   (4*NA*(-2 - x1 - Nc*x1 - Nc*x1^2 + z + x1*z + 2*Nc*x1^2*z))/
    (Nc^2*(1 - x2)) + (NA*x2)/(Nc*(1 - x2*z)^2) - 
   (2*NA*(1 + x1))/(Nc*(1 - x2)*(1 - x2*z)) + (NA*(2 + 2*x1 - x2))/
    (Nc*(1 - x2*z)) - (4*NA*x2*(-1 - 3*x2 + 2*x2*z))/(Nc*(1 - x1)^3) + 
   (4*NA*x2*(-1 - 2*x2 + 2*x2*z))/(Nc*(1 - x1)^2) + 
   (4*NA*(-2 - x1 - Nc*x1 - x2 - Nc*x2 + z + x1*z + Nc*x1^2*z + x2*z + 
      x1*x2*z + Nc*x2^2*z))/Nc^2 - 
   (4*NA*(-2 - x2 - Nc*x2 - Nc*x2^2 + z + x2*z + 2*Nc*x2^2*z))/
    (Nc^2*(1 - x1)))*Log[Subscript[m, X]^2]


==> anc/qqb.m <==
(8*Lh*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - z)) - 
 (2*NA^2*(-1 + 2*Lh + x1 + 2*Lh*x1))/(Nc^2*(1 - x2)*(1 - z)) - 
 (2*NA^2*(-1 + 2*Lh + x2 + 2*Lh*x2))/(Nc^2*(1 - x1)*(1 - z)) + 
 (2*NA^2*(-1 + Lh + Lh*x1 + Lh*x2 + x1*x2 + Lh*x1*x2))/(Nc^2*(1 - z)) + 
 (4*(-4 + Lh)*NA*x1^2*(-2 + z))/(Nc*(1 - x2)^4) + 
 (4*(-4 + Lh)*NA*x2^2*(-2 + z))/(Nc*(1 - x1)^4) + 
 (2*NA*(1 - 3*Nc + Lh*Nc))/(Nc^2*z) + (4*(-4 + Lh)*NA*x1^2)/
  (Nc*(1 - x2)^4*z) - (4*(-4 + Lh)*NA*x1*(1 + x1))/(Nc*(1 - x2)^3*z) + 
 (2*NA*(-Nc + Lh*Nc - 2*x1 - 8*Nc*x1 + 2*Lh*Nc*x1 - 2*Nc*x1^2 + Lh*Nc*x1^2))/
  (Nc^2*(1 - x2)^2*z) - (2*NA*(-1 - Nc + Lh*Nc - x1 - 2*Nc*x1 + Lh*Nc*x1))/
  (Nc^2*(1 - x2)*z) + (4*(-4 + Lh)*NA*x2^2)/(Nc*(1 - x1)^4*z) - 
 (4*(-4 + Lh)*NA*x2*(1 + x2))/(Nc*(1 - x1)^3*z) - 
 (2*NA*(-1 - Nc + Lh*Nc - x2 - 2*Nc*x2 + Lh*Nc*x2))/(Nc^2*(1 - x1)*z) + 
 (2*NA*(-Nc + Lh*Nc - 2*x2 - 8*Nc*x2 + 2*Lh*Nc*x2 - 2*Nc*x2^2 + Lh*Nc*x2^2))/
  (Nc^2*(1 - x1)^2*z) - (2*NA*(9 + 2*Nc^2 - 2*Nc*Nf + 6*z - 3*Nc*z + 
    5*Nc^2*z - 2*Nc*Nf*z))/(3*Nc^2*(1 - x1)*(1 - x2)) - 
 (NA*(-Lh + 2*Nc - Lh*Nc - 2*Nc^2 + Lh*Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) - 
 (NA*(1 + Nc^2)*x1)/(Nc^2*(1 - x2)*(1 - x1*z)^2) - 
 (3*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - x1*z)) + 
 (NA*(-3 + 3*Nc^2 - 2*Nc*x1))/(Nc^2*(1 - x2)*(1 - x1*z)) - 
 (NA*(1 - Lh - Nc + 2*Lh*Nc - Nc^2 + Lh*Nc^2 + 3*x2 - Lh*x2 - 3*Nc*x2 + 
    2*Lh*Nc*x2 - 3*Nc^2*x2 + Lh*Nc^2*x2))/(Nc^2*(1 - x1)*(1 - x1*z)) + 
 (NA*(1 - Lh - Nc + 2*Lh*Nc - Nc^2 + Lh*Nc^2 + 3*x1 + 3*Nc*x1 - Lh*Nc*x1 - 
    Nc^2*x1 + 3*x2 - Lh*x2 - 3*Nc*x2 + 2*Lh*Nc*x2 - 3*Nc^2*x2 + Lh*Nc^2*x2))/
  (Nc^2*(1 - x1*z)) - (4*(-4 + Lh)*NA*x1*(-1 - 3*x1 + 2*x1*z))/
  (Nc*(1 - x2)^3) - (NA*x1*(-21 - 3*Lh - 57*Nc + 12*Lh*Nc - 2*Nc^2 + 
    3*Lh*Nc^2 + 2*Nc*Nf - 60*Nc*x1 + 24*Lh*Nc*x1 + 60*Nc*x1*z - 
    24*Lh*Nc*x1*z))/(3*Nc^2*(1 - x2)^2) - 
 (NA*(-Lh + 2*Nc - Lh*Nc - 2*Nc^2 + Lh*Nc^2)*x2)/(Nc^2*(1 - x2*z)^2) - 
 (NA*(1 + Nc^2)*x2)/(Nc^2*(1 - x1)*(1 - x2*z)^2) - 
 (3*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - x2*z)) - 
 (NA*(1 - Lh - Nc + 2*Lh*Nc - Nc^2 + Lh*Nc^2 + 3*x1 - Lh*x1 - 3*Nc*x1 + 
    2*Lh*Nc*x1 - 3*Nc^2*x1 + Lh*Nc^2*x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + 
 (NA*(-3 + 3*Nc^2 - 2*Nc*x2))/(Nc^2*(1 - x1)*(1 - x2*z)) + 
 (NA*(1 - Lh - Nc + 2*Lh*Nc - Nc^2 + Lh*Nc^2 + 3*x1 - Lh*x1 - 3*Nc*x1 + 
    2*Lh*Nc*x1 - 3*Nc^2*x1 + Lh*Nc^2*x1 + 3*x2 + 3*Nc*x2 - Lh*Nc*x2 - 
    Nc^2*x2))/(Nc^2*(1 - x2*z)) - (4*(-4 + Lh)*NA*x2*(-1 - 3*x2 + 2*x2*z))/
  (Nc*(1 - x1)^3) - (NA*x2*(-21 - 3*Lh - 57*Nc + 12*Lh*Nc - 2*Nc^2 + 
    3*Lh*Nc^2 + 2*Nc*Nf - 60*Nc*x2 + 24*Lh*Nc*x2 + 60*Nc*x2*z - 
    24*Lh*Nc*x2*z))/(3*Nc^2*(1 - x1)^2) - 
 (NA*(36 + 8*Nc^2 - 8*Nc*Nf - 15*x1 - 12*Lh*x1 - 24*Nc*x1 + 24*Lh*Nc*x1 + 
    12*Nc^2*x1 + 12*Lh*Nc^2*x1 + 9*x1^2 - 15*x2 - 12*Lh*x2 - 24*Nc*x2 + 
    24*Lh*Nc*x2 + 12*Nc^2*x2 + 12*Lh*Nc^2*x2 - 18*x1*x2 - 12*Lh*x1*x2 + 
    3*Nc*x1*x2 + 12*Nc^2*x1*x2 + 12*Lh*Nc^2*x1*x2 + 9*x2^2 + 24*z - 12*Nc*z + 
    20*Nc^2*z - 8*Nc*Nf*z + 24*x1*z - 12*Nc*x1*z + 20*Nc^2*x1*z - 
    8*Nc*Nf*x1*z + 24*Nc*x1^2*z - 24*Lh*Nc*x1^2*z + 24*x2*z - 12*Nc*x2*z + 
    20*Nc^2*x2*z - 8*Nc*Nf*x2*z + 24*x1*x2*z - 12*Nc*x1*x2*z + 
    20*Nc^2*x1*x2*z - 8*Nc*Nf*x1*x2*z + 24*Nc*x2^2*z - 24*Lh*Nc*x2^2*z))/
  (6*Nc^2) + (NA*(36 + 4*Nc^2 - 4*Nc*Nf - 27*x1 - 9*Lh*x1 - 21*Nc*x1 + 
    12*Lh*Nc*x1 + 4*Nc^2*x1 + 9*Lh*Nc^2*x1 + 2*Nc*Nf*x1 - 12*Nc*x1^2 + 
    12*Lh*Nc*x1^2 - 72*z - 6*Nc*z + 10*Nc^2*z - 4*Nc*Nf*z + 12*x1*z - 
    6*Nc*x1*z + 10*Nc^2*x1*z - 4*Nc*Nf*x1*z + 24*Nc*x1^2*z - 
    24*Lh*Nc*x1^2*z + 72*z^2))/(3*Nc^2*(1 - x2)) + 
 (NA*(36 + 4*Nc^2 - 4*Nc*Nf - 27*x2 - 9*Lh*x2 - 21*Nc*x2 + 12*Lh*Nc*x2 + 
    4*Nc^2*x2 + 9*Lh*Nc^2*x2 + 2*Nc*Nf*x2 - 12*Nc*x2^2 + 12*Lh*Nc*x2^2 - 
    72*z - 6*Nc*z + 10*Nc^2*z - 4*Nc*Nf*z + 12*x2*z - 6*Nc*x2*z + 
    10*Nc^2*x2*z - 4*Nc*Nf*x2*z + 24*Nc*x2^2*z - 24*Lh*Nc*x2^2*z + 72*z^2))/
  (3*Nc^2*(1 - x1)) + (24*NA*x2*(x1 + x1*x2 + x2^2))/(Nc*z*\[Beta]^4) - 
 (12*NA*(1 - z)*(-1 + 2*z)*(-1 - x1 + 12*z + 24*x1*z - 16*z^2 - 80*x1*z^2 + 
    64*x1*z^3))/(Nc^2*(1 - x2)*\[Beta]^4) - 
 (12*NA*(1 - z)*(-1 + 2*z)*(-1 - x2 + 12*z + 24*x2*z - 16*z^2 - 80*x2*z^2 + 
    64*x2*z^3))/(Nc^2*(1 - x1)*\[Beta]^4) - 
 (3*NA*(-16 - 16*x1 - 5*x1^3 + 4*x1^4 - 3*x1^5 + x1^6 - 16*x2 + 16*Nc*x1*x2 + 
    x1^2*x2 - 16*Nc*x1^2*x2 + 2*x1^3*x2 + 8*Nc*x1^3*x2 - 4*x1^4*x2 - 
    4*Nc*x1^4*x2 + 2*x1^5*x2 + Nc*x1^5*x2 + x1*x2^2 + 48*Nc*x1*x2^2 - 
    4*x1^2*x2^2 - 16*Nc*x1^2*x2^2 + 3*x1^3*x2^2 + 4*Nc*x1^3*x2^2 - 
    x1^4*x2^2 - 5*x2^3 + 2*x1*x2^3 + 8*Nc*x1*x2^3 + 3*x1^2*x2^3 + 
    4*Nc*x1^2*x2^3 - 4*x1^3*x2^3 - 2*Nc*x1^3*x2^3 + 4*x2^4 - 4*x1*x2^4 - 
    4*Nc*x1*x2^4 - x1^2*x2^4 - 3*x2^5 + 2*x1*x2^5 + Nc*x1*x2^5 + x2^6 + 
    240*z + 336*x1*z - 80*x1^2*z + 52*x1^3*z - 20*x1^4*z + 4*x1^5*z + 
    336*x2*z - 80*x2^2*z + 52*x2^3*z - 20*x2^4*z + 4*x2^5*z - 864*z^2 - 
    1664*x1*z^2 + 400*x1^2*z^2 - 112*x1^3*z^2 + 16*x1^4*z^2 - 1664*x2*z^2 + 
    400*x2^2*z^2 - 112*x2^3*z^2 + 16*x2^4*z^2 + 1152*z^3 + 3392*x1*z^3 - 
    576*x1^2*z^3 + 64*x1^3*z^3 + 3392*x2*z^3 - 576*x2^2*z^3 + 64*x2^3*z^3 - 
    512*z^4 - 3072*x1*z^4 + 256*x1^2*z^4 - 3072*x2*z^4 + 256*x2^2*z^4 + 
    1024*x1*z^5 + 1024*x2*z^5))/(2*Nc^2*\[Beta]^4) + 
 (4*NA*(-1 + x1 - 5*x2 + 2*x1*x2))/(Nc*z*\[Beta]^2) + 
 (NA*(41*x1 - 10*x1^3 + 6*x1^4 + 41*x2 - 2*x1*x2 - 8*Nc*x1*x2 - 5*x1^2*x2 - 
    4*Nc*x1^2*x2 + 4*x1^3*x2 + 4*Nc*x1^3*x2 - 5*x1*x2^2 - 4*Nc*x1*x2^2 - 
    4*x1^2*x2^2 - 4*Nc*x1^2*x2^2 - 10*x2^3 + 4*x1*x2^3 + 4*Nc*x1*x2^3 + 
    6*x2^4 + 8*z - 228*x1*z - 4*x1^2*z + 12*x1^3*z - 228*x2*z - 4*x2^2*z + 
    12*x2^3*z + 368*x1*z^2 + 368*x2*z^2 - 192*x1*z^3 - 192*x2*z^3))/
  (2*Nc^2*\[Beta]^2) + (2*NA*(3 - 11*x1 - 76*z + 82*x1*z + 312*z^2 - 
    164*x1*z^2 - 432*z^3 + 96*x1*z^3 + 192*z^4))/(Nc^2*(1 - x2)*\[Beta]^2) + 
 (2*NA*(3 - 11*x2 - 76*z + 82*x2*z + 312*z^2 - 164*x2*z^2 - 432*z^3 + 
    96*x2*z^3 + 192*z^4))/(Nc^2*(1 - x1)*\[Beta]^2) + 
 ((-2*NA)/(Nc^2*z) - (4*NA*(1 - x2))/(Nc^2*(1 - x1)*z) + 
   (4*NA)/(Nc^2*(1 - x1)*(x1 + x2)*z) - (2*NA*(1 - x2))/(Nc^2*(x1 + x2)*z) + 
   (4*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(x1 + x2)) + 
   (2*NA*(4 - Nc - 4*x2 + 3*Nc*x2 - 2*z + 4*Nc*z + 2*x2*z - 6*Nc*x2*z - 
      4*Nc*z^2 + 4*Nc*x2*z^2))/(Nc^2*(1 - x1)) - 
   (4*NA*(Nc*x1 - x2 + Nc*x2 - Nc*x2*z - 2*Nc*x1*x2*z + x2^2*z - Nc*x2^2*z + 
      2*Nc*x2^2*z^2 + 2*Nc*x1*x2^2*z^2 - 2*Nc*x2^3*z^2))/Nc^2 - 
   (2*NA*(-4 + 2*Nc + 4*x2 - Nc*x2 - 2*x2^2 + Nc*x2^2 + 2*z - 4*Nc*z - 
      2*x2*z + 4*Nc*x2*z + 2*x2^2*z - 4*Nc*x2^2*z - 2*x2^3*z + 2*Nc*x2^3*z + 
      4*Nc*z^2 - 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 - 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)))*Log[x1 + x2 - x1*z - x1*x2*z] + 
 ((-4*NA*(1 - x1))/(Nc^2*(1 - x2)*z) + (4*NA)/(Nc^2*(1 - x2)*(x1 + x2)*z) - 
   (2*NA*(1 + x2))/(Nc^2*(x1 + x2)*z) + 
   (4*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x2)*(x1 + x2)) + 
   (2*NA*(4 - Nc - 4*x1 + 3*Nc*x1 - 2*z + 4*Nc*z + 2*x1*z - 6*Nc*x1*z - 
      4*Nc*z^2 + 4*Nc*x1*z^2))/(Nc^2*(1 - x2)) - 
   (2*NA*(4 - Nc - 4*x1 + 3*Nc*x1 + 2*x2 + Nc*x2 - 2*z + 4*Nc*z + 2*x1*z - 
      6*Nc*x1*z - 2*x2*z + 4*Nc*x2*z + 2*x1*x2*z - 6*Nc*x1*x2*z - 2*x2^2*z + 
      2*Nc*x2^2*z - 4*Nc*z^2 + 4*Nc*x1*z^2 - 4*Nc*x2*z^2 + 4*Nc*x1*x2*z^2 - 
      4*Nc*x2^2*z^2 + 4*Nc*x1*x2^2*z^2 - 4*Nc*x2^3*z^2))/Nc^2 - 
   (2*NA*(-4 + 2*Nc - 4*x2 + Nc*x2 - 2*x2^2 + Nc*x2^2 + 2*z - 4*Nc*z + 
      2*x2*z - 4*Nc*x2*z + 2*x2^2*z - 4*Nc*x2^2*z + 2*x2^3*z - 2*Nc*x2^3*z + 
      4*Nc*z^2 + 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 + 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)))*Log[x1 + x2 - x2*z - x1*x2*z] + 
 ((2*NA*(1 + x1 + x2))/(Nc^2*(1 - x1*z)) + (2*NA*(2 + x2 + x2^2))/
    (Nc^2*(1 - x1)*x2*(1 - x1*z)) + (2*NA*(2 + x1 + x1^2))/
    (Nc^2*x1*(1 - x2)*(1 - x2*z)) - 
   (2*NA*(2 + x1 + x1^2 + 2*x2 + x1*x2 + 2*x2^2))/(Nc^2*x1*(1 - x2*z)) + 
   (4*NA*(1 + x2)*(1 + x2^2))/(Nc^2*x1*x2*(1 - x1*z)*(1 - x2*z)) - 
   (NA*x2*(-1 + x1^2 + 6*x2 + 2*x1*x2 - 4*x1*x2*z))/(Nc*(1 - x1)^4) + 
   (NA*x2*(1 + x1^2 + 8*x2 + 2*x1*x2 - 4*x1*x2*z))/(Nc*(1 - x1)^3) - 
   (NA*x1*(-1 - 8*x1 - 2*x1*x2 - x2^2 + 4*x1*x2*z))/(Nc*(1 - x2)^3) + 
   (NA*x1*(1 - 6*x1 - 2*x1*x2 - x2^2 + 4*x1*x2*z))/(Nc*(1 - x2)^4) - 
   (NA*x2*(-2 + 2*Nc + Nc*x1^2 + 4*Nc*x2 + 2*Nc*x1*x2 - 4*Nc*x1*x2*z))/
    (Nc^2*(1 - x1)^2) + (NA*x1*(2 - 2*Nc - 4*Nc*x1 - 2*Nc*x1*x2 - Nc*x2^2 + 
      4*Nc*x1*x2*z))/(Nc^2*(1 - x2)^2) + 
   (NA*(-32 + 8*Nc + 4*x1^2 - 4*Nc*x1^2 + Nc*x1^4 + 8*x1*x2 - 8*Nc*x1*x2 + 
      4*Nc*x1^3*x2 + 4*x2^2 - 4*Nc*x2^2 + 6*Nc*x1^2*x2^2 + 4*Nc*x1*x2^3 + 
      Nc*x2^4 - 16*x1*x2*z + 16*Nc*x1*x2*z - 8*Nc*x1^3*x2*z - 
      16*Nc*x1^2*x2^2*z - 8*Nc*x1*x2^3*z + 16*Nc*x1^2*x2^2*z^2))/
    (2*Nc^2*(1 - x1)*(1 - x2)) - 
   (NA*(-16 + 8*Nc + 2*x1^2 - 4*Nc*x1^2 + Nc*x1^4 + 4*x1*x2 - 8*Nc*x1*x2 + 
      4*Nc*x1^3*x2 + 2*x2^2 - 4*Nc*x2^2 + 6*Nc*x1^2*x2^2 + 4*Nc*x1*x2^3 + 
      Nc*x2^4 - 8*x1*x2*z + 16*Nc*x1*x2*z - 8*Nc*x1^3*x2*z - 
      16*Nc*x1^2*x2^2*z - 8*Nc*x1*x2^3*z + 16*Nc*x1^2*x2^2*z^2))/
    (2*Nc^2*(1 - x1)*(x1 + x2)) - 
   (NA*(-16 + 8*Nc + 2*x1^2 - 4*Nc*x1^2 + Nc*x1^4 + 4*x1*x2 - 8*Nc*x1*x2 + 
      4*Nc*x1^3*x2 + 2*x2^2 - 4*Nc*x2^2 + 6*Nc*x1^2*x2^2 + 4*Nc*x1*x2^3 + 
      Nc*x2^4 - 8*x1*x2*z + 16*Nc*x1*x2*z - 8*Nc*x1^3*x2*z - 
      16*Nc*x1^2*x2^2*z - 8*Nc*x1*x2^3*z + 16*Nc*x1^2*x2^2*z^2))/
    (2*Nc^2*(1 - x2)*(x1 + x2)) - (8*NA*(2 + x1))/
    (Nc^2*(1 - x2)*(2 - x1 - x2 - \[Beta])) + (8*NA*(2 + x1 - x2))/
    (Nc^2*(2 - x1 - x2 - \[Beta])) - (8*NA*(2 + x2))/
    (Nc^2*(1 - x1)*(2 - x1 - x2 - \[Beta])) + 
   (20*NA*(2 + x1))/(Nc^2*(1 - x2)*(-2 + x1 + x2 - \[Beta])) - 
   (4*NA*(10 + 5*x1 - x2))/(Nc^2*(-2 + x1 + x2 - \[Beta])) + 
   (20*NA*(2 + x2))/(Nc^2*(1 - x1)*(-2 + x1 + x2 - \[Beta])) + 
   (8*NA)/(Nc*(x1 + x2 - \[Beta])) + (8*NA*(1 - x1 + x1^2))/
    (Nc*(1 - x2)^4*(x1 + x2 - \[Beta])) - (8*NA*(3 - 2*x1 + 2*x1^2))/
    (Nc*(1 - x2)^3*(x1 + x2 - \[Beta])) + (4*NA*(8 - 3*x1 + 3*x1^2))/
    (Nc*(1 - x2)^2*(x1 + x2 - \[Beta])) - (4*NA*(6 - x1 + x1^2))/
    (Nc*(1 - x2)*(x1 + x2 - \[Beta])) + (8*NA*(1 - x2 + x2^2))/
    (Nc*(1 - x1)^4*(x1 + x2 - \[Beta])) - (4*NA*(6 - x2 + x2^2))/
    (Nc*(1 - x1)*(x1 + x2 - \[Beta])) - (8*NA*(3 - 2*x2 + 2*x2^2))/
    (Nc*(1 - x1)^3*(x1 + x2 - \[Beta])) + (4*NA*(8 - 3*x2 + 3*x2^2))/
    (Nc*(1 - x1)^2*(x1 + x2 - \[Beta])) + 
   (3*NA*(1 - x1)^2*x1*(1 + x1)^2*(1 + x1^2))/(4*Nc^2*(1 - x2)*\[Beta]^5) + 
   (16*NA*x2^4)/(Nc*(x1 + x2)*\[Beta]^5) + 
   (3*NA*(1 - x2)^2*x2*(1 + x2)^2*(1 + x2^2))/(4*Nc^2*(1 - x1)*\[Beta]^5) - 
   (3*NA*(x1 - x1^3 - x1^5 + x1^7 + x2 + 2*x1*x2 + x1^2*x2 + 16*Nc*x1^2*x2 - 
      16*Nc*x1^3*x2 + x1^4*x2 + 8*Nc*x1^4*x2 - 4*x1^5*x2 - 4*Nc*x1^5*x2 + 
      3*x1^6*x2 + Nc*x1^6*x2 + x1*x2^2 - 48*Nc*x1*x2^2 + 32*Nc*x1^2*x2^2 - 
      x1^3*x2^2 - 8*Nc*x1^3*x2^2 + x1^5*x2^2 + Nc*x1^5*x2^2 - x2^3 + 
      64*Nc*x2^3 - 16*Nc*x1*x2^3 - x1^2*x2^3 - 8*Nc*x1^2*x2^3 + 6*x1^3*x2^3 + 
      8*Nc*x1^3*x2^3 - 5*x1^4*x2^3 - 2*Nc*x1^4*x2^3 + x1*x2^4 + 
      8*Nc*x1*x2^4 - 5*x1^3*x2^4 - 2*Nc*x1^3*x2^4 - x2^5 - 4*x1*x2^5 - 
      4*Nc*x1*x2^5 + x1^2*x2^5 + Nc*x1^2*x2^5 + 3*x1*x2^6 + Nc*x1*x2^6 + 
      x2^7))/(4*Nc^2*\[Beta]^5) + (16*NA*x2^4)/(Nc*(x1 + x2 - \[Beta])*
     \[Beta]^5) - (16*NA*x2^3*(2 + x2))/(Nc*(x1 + x2 - \[Beta])*\[Beta]^4) - 
   (NA*x1*(-1 + 2*x1^2 + 7*x1^4))/(4*Nc^2*(1 - x2)*\[Beta]^3) - 
   (4*NA*x2^2*(3 + 2*x2^2))/(Nc*(x1 + x2)*\[Beta]^3) - 
   (NA*x2*(-1 + 2*x2^2 + 7*x2^4))/(4*Nc^2*(1 - x1)*\[Beta]^3) + 
   (NA*(-x1 + 2*x1^3 + 7*x1^5 - x2 - 16*Nc*x2 - 2*x1*x2 + 16*Nc*x1*x2 - 
      x1^2*x2 - 7*x1^3*x2 - 8*Nc*x1^3*x2 + 11*x1^4*x2 + 5*Nc*x1^4*x2 - 
      128*Nc*x2^2 - x1*x2^2 + 32*Nc*x1*x2^2 - 2*x1^3*x2^2 - Nc*x1^3*x2^2 + 
      2*x2^3 - 32*Nc*x2^3 - 7*x1*x2^3 - 8*Nc*x1*x2^3 - 2*x1^2*x2^3 - 
      Nc*x1^2*x2^3 + 11*x1*x2^4 + 5*Nc*x1*x2^4 + 7*x2^5))/
    (4*Nc^2*\[Beta]^3) + (8*NA*x2^2*(1 + x2)*(3 + x2))/
    (Nc*(x1 + x2 - \[Beta])*\[Beta]^3) + 
   (32*NA)/(Nc^2*(1 - x1)*(1 - x2)*\[Beta]^2) - 
   (16*NA)/(Nc^2*(1 - x1)*(x1 + x2)*\[Beta]^2) - 
   (16*NA)/(Nc^2*(1 - x2)*(x1 + x2)*\[Beta]^2) + 
   (16*NA*(2 + x2^2))/(Nc^2*(x1 + x2)*\[Beta]^2) + 
   (4*NA)/(Nc^2*x2*(1 - x1*z)*\[Beta]^2) - (4*NA*(1 - x2))/
    (Nc^2*(1 - x1)*x2*(1 - x1*z)*\[Beta]^2) - 
   (12*NA)/(Nc^2*x1*(1 - x2*z)*\[Beta]^2) - (4*NA*(1 - x1))/
    (Nc^2*x1*(1 - x2)*(1 - x2*z)*\[Beta]^2) + 
   (16*NA)/(Nc^2*x1*(1 - x1*z)*(1 - x2*z)*\[Beta]^2) - 
   (16*NA)/(Nc^2*(1 - x1)*(2 - x1 - x2 - \[Beta])*\[Beta]^2) - 
   (16*NA)/(Nc^2*(1 - x2)*(2 - x1 - x2 - \[Beta])*\[Beta]^2) - 
   (8*NA*x2*(1 + x2)*(1 + 2*x2))/(Nc*(x1 + x2 - \[Beta])*\[Beta]^2) - 
   (NA*x1*(-101 + 16*Nc - 13*x1^2 + 8*Nc*x1^2))/(4*Nc^2*(1 - x2)*\[Beta]) + 
   (NA*x2^2*(-4 + 2*Nc + Nc*x2^2))/(Nc^2*(x1 + x2)*\[Beta]) - 
   (NA*x2*(-101 + 16*Nc - 13*x2^2 + 8*Nc*x2^2))/(4*Nc^2*(1 - x1)*\[Beta]) + 
   (NA*(-101*x1 + 16*Nc*x1 - 13*x1^3 + 8*Nc*x1^3 + 43*x2 - 24*Nc*x2 - 
      30*x1*x2 + 12*Nc*x1*x2 - 15*x1^2*x2 + 15*Nc*x1^2*x2 - 15*x1*x2^2 + 
      19*Nc*x1*x2^2 - 13*x2^3 + 4*Nc*x2^3))/(4*Nc^2*\[Beta]) + 
   (32*NA)/(Nc^2*(1 - x1)*(2 - x1 - x2 - \[Beta])*\[Beta]) + 
   (32*NA)/(Nc^2*(1 - x2)*(2 - x1 - x2 - \[Beta])*\[Beta]) - 
   (16*NA*(1 - x2)^2)/(Nc^2*(2 - x1 - x2 - \[Beta])*\[Beta]) - 
   (8*NA)/(Nc*(1 - x1)^4*(x1 + x2 - \[Beta])*\[Beta]) + 
   (32*NA)/(Nc*(1 - x1)^3*(x1 + x2 - \[Beta])*\[Beta]) - 
   (56*NA)/(Nc*(1 - x1)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (56*NA)/(Nc*(1 - x1)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (8*NA)/(Nc*(1 - x2)^4*(x1 + x2 - \[Beta])*\[Beta]) + 
   (32*NA)/(Nc*(1 - x2)^3*(x1 + x2 - \[Beta])*\[Beta]) - 
   (56*NA)/(Nc*(1 - x2)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (56*NA)/(Nc*(1 - x2)*(x1 + x2 - \[Beta])*\[Beta]) + 
   (8*NA*(-2 + x2)*(3 + x2))/(Nc*(x1 + x2 - \[Beta])*\[Beta]) - 
   (32*NA)/(Nc^2*(1 - x1)*\[Beta]^2*(2 - x1 - x2 + \[Beta])) - 
   (32*NA)/(Nc^2*(1 - x2)*\[Beta]^2*(2 - x1 - x2 + \[Beta])) - 
   (72*NA)/(Nc^2*(1 - x1)*\[Beta]*(2 - x1 - x2 + \[Beta])) - 
   (72*NA)/(Nc^2*(1 - x2)*\[Beta]*(2 - x1 - x2 + \[Beta])) + 
   (8*NA*(4 - 6*x2 + 3*x2^2))/(Nc^2*\[Beta]*(2 - x1 - x2 + \[Beta])) + 
   (8*NA*(1 - x1 + x1^2))/(Nc*(1 - x2)^4*(x1 + x2 + \[Beta])) - 
   (8*NA*(3 - 2*x1 + 2*x1^2))/(Nc*(1 - x2)^3*(x1 + x2 + \[Beta])) + 
   (4*NA*(8 - 3*x1 + 3*x1^2))/(Nc*(1 - x2)^2*(x1 + x2 + \[Beta])) - 
   (4*NA*(-6 + 6*Nc + 3*x1 - Nc*x1 + Nc*x1^2))/
    (Nc^2*(1 - x2)*(x1 + x2 + \[Beta])) + 
   (4*NA*(-6 + 2*Nc + 3*x1 - 3*x2 + 2*Nc*x2))/(Nc^2*(x1 + x2 + \[Beta])) + 
   (8*NA*(1 - x2 + x2^2))/(Nc*(1 - x1)^4*(x1 + x2 + \[Beta])) - 
   (8*NA*(3 - 2*x2 + 2*x2^2))/(Nc*(1 - x1)^3*(x1 + x2 + \[Beta])) + 
   (4*NA*(8 - 3*x2 + 3*x2^2))/(Nc*(1 - x1)^2*(x1 + x2 + \[Beta])) - 
   (4*NA*(-6 + 6*Nc + 3*x2 - Nc*x2 + Nc*x2^2))/
    (Nc^2*(1 - x1)*(x1 + x2 + \[Beta])) + 
   (16*NA*x2^4)/(Nc*\[Beta]^5*(x1 + x2 + \[Beta])) + 
   (16*NA*x2^3*(2 + x2))/(Nc*\[Beta]^4*(x1 + x2 + \[Beta])) + 
   (8*NA*x2^2*(1 + x2)*(3 + x2))/(Nc*\[Beta]^3*(x1 + x2 + \[Beta])) + 
   (16*NA)/(Nc^2*(1 - x1)*\[Beta]^2*(x1 + x2 + \[Beta])) + 
   (16*NA)/(Nc^2*(1 - x2)*\[Beta]^2*(x1 + x2 + \[Beta])) + 
   (8*NA*(-4 + Nc*x2 - 2*x2^2 + 3*Nc*x2^2 + 2*Nc*x2^3))/
    (Nc^2*\[Beta]^2*(x1 + x2 + \[Beta])) + 
   (8*NA)/(Nc*(1 - x1)^4*\[Beta]*(x1 + x2 + \[Beta])) - 
   (32*NA)/(Nc*(1 - x1)^3*\[Beta]*(x1 + x2 + \[Beta])) + 
   (56*NA)/(Nc*(1 - x1)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (8*NA*(-5 + 7*Nc))/(Nc^2*(1 - x1)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (8*NA)/(Nc*(1 - x2)^4*\[Beta]*(x1 + x2 + \[Beta])) - 
   (32*NA)/(Nc*(1 - x2)^3*\[Beta]*(x1 + x2 + \[Beta])) + 
   (56*NA)/(Nc*(1 - x2)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (8*NA*(-5 + 7*Nc))/(Nc^2*(1 - x2)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (8*NA*(-8 + 6*Nc - 2*x2 + Nc*x2 - 3*x2^2 + 2*Nc*x2^2))/
    (Nc^2*\[Beta]*(x1 + x2 + \[Beta])) + 
   (NA*(32 + 44*x1 - 28*Nc*x1 + 4*Nc*x1^3 - 8*x1*x2 + 24*Nc*x1^2*x2 - 
      4*x2^2 + 12*Nc*x1*x2^2 + 16*x1*x2*z - 48*Nc*x1^2*x2*z - 9*x1*\[Beta] + 
      8*Nc*x1*\[Beta]))/(4*Nc^2*(1 - x2)) - 
   (NA*(32 + 52*x1 - 28*Nc*x1 - 8*Nc*x1^2 + 4*Nc*x1^3 + 20*x2 - 12*Nc*x2 + 
      12*Nc*x1^2*x2 - 8*Nc*x2^2 + 12*Nc*x1*x2^2 + 4*Nc*x2^3 + 16*x1*x2*z - 
      32*Nc*x1^2*x2*z - 32*Nc*x1*x2^2*z - 9*x1*\[Beta] + 8*Nc*x1*\[Beta] + 
      3*x2*\[Beta] + Nc*x2*\[Beta]))/(4*Nc^2) + 
   (NA*(32 - 4*x1^2 + 44*x2 - 28*Nc*x2 - 8*x1*x2 + 12*Nc*x1^2*x2 + 
      24*Nc*x1*x2^2 + 4*Nc*x2^3 + 16*x1*x2*z - 48*Nc*x1*x2^2*z - 
      9*x2*\[Beta] + 8*Nc*x2*\[Beta]))/(4*Nc^2*(1 - x1)) + 
   (NA*(-64 + 32*Nc + 8*x1^2 - 16*Nc*x1^2 + 4*Nc*x1^4 + 16*x1*x2 - 
      32*Nc*x1*x2 + 16*Nc*x1^3*x2 - 24*x2^2 + 24*Nc*x1^2*x2^2 + 
      16*Nc*x1*x2^3 + 4*Nc*x2^4 - 32*x1*x2*z + 64*Nc*x1*x2*z - 
      32*Nc*x1^3*x2*z - 64*Nc*x1^2*x2^2*z - 32*Nc*x1*x2^3*z + 
      64*Nc*x1^2*x2^2*z^2 + 12*x2^2*\[Beta] - 7*Nc*x2^2*\[Beta]))/
    (4*Nc^2*(x1 + x2)))*Log[x1 + x2 - \[Beta]] + 
 ((2*NA*(1 + x1 + x2))/(Nc^2*(1 - x1*z)) + (2*NA*(2 + x2 + x2^2))/
    (Nc^2*(1 - x1)*x2*(1 - x1*z)) + (2*NA*(2 + x1 + x1^2))/
    (Nc^2*x1*(1 - x2)*(1 - x2*z)) - 
   (2*NA*(2 + x1 + x1^2 + 2*x2 + x1*x2 + 2*x2^2))/(Nc^2*x1*(1 - x2*z)) + 
   (4*NA*(1 + x2)*(1 + x2^2))/(Nc^2*x1*x2*(1 - x1*z)*(1 - x2*z)) - 
   (NA*x2*(-1 + x1^2 + 6*x2 + 2*x1*x2 - 4*x1*x2*z))/(Nc*(1 - x1)^4) + 
   (NA*x2*(1 + x1^2 + 8*x2 + 2*x1*x2 - 4*x1*x2*z))/(Nc*(1 - x1)^3) - 
   (NA*x1*(-1 - 8*x1 - 2*x1*x2 - x2^2 + 4*x1*x2*z))/(Nc*(1 - x2)^3) + 
   (NA*x1*(1 - 6*x1 - 2*x1*x2 - x2^2 + 4*x1*x2*z))/(Nc*(1 - x2)^4) - 
   (NA*x2*(-2 + 2*Nc + Nc*x1^2 + 4*Nc*x2 + 2*Nc*x1*x2 - 4*Nc*x1*x2*z))/
    (Nc^2*(1 - x1)^2) + (NA*x1*(2 - 2*Nc - 4*Nc*x1 - 2*Nc*x1*x2 - Nc*x2^2 + 
      4*Nc*x1*x2*z))/(Nc^2*(1 - x2)^2) + 
   (NA*(-32 + 8*Nc + 4*x1^2 - 4*Nc*x1^2 + Nc*x1^4 + 8*x1*x2 - 8*Nc*x1*x2 + 
      4*Nc*x1^3*x2 + 4*x2^2 - 4*Nc*x2^2 + 6*Nc*x1^2*x2^2 + 4*Nc*x1*x2^3 + 
      Nc*x2^4 - 16*x1*x2*z + 16*Nc*x1*x2*z - 8*Nc*x1^3*x2*z - 
      16*Nc*x1^2*x2^2*z - 8*Nc*x1*x2^3*z + 16*Nc*x1^2*x2^2*z^2))/
    (2*Nc^2*(1 - x1)*(1 - x2)) - 
   (NA*(-16 + 8*Nc + 2*x1^2 - 4*Nc*x1^2 + Nc*x1^4 + 4*x1*x2 - 8*Nc*x1*x2 + 
      4*Nc*x1^3*x2 + 2*x2^2 - 4*Nc*x2^2 + 6*Nc*x1^2*x2^2 + 4*Nc*x1*x2^3 + 
      Nc*x2^4 - 8*x1*x2*z + 16*Nc*x1*x2*z - 8*Nc*x1^3*x2*z - 
      16*Nc*x1^2*x2^2*z - 8*Nc*x1*x2^3*z + 16*Nc*x1^2*x2^2*z^2))/
    (2*Nc^2*(1 - x1)*(x1 + x2)) - 
   (NA*(-16 + 8*Nc + 2*x1^2 - 4*Nc*x1^2 + Nc*x1^4 + 4*x1*x2 - 8*Nc*x1*x2 + 
      4*Nc*x1^3*x2 + 2*x2^2 - 4*Nc*x2^2 + 6*Nc*x1^2*x2^2 + 4*Nc*x1*x2^3 + 
      Nc*x2^4 - 8*x1*x2*z + 16*Nc*x1*x2*z - 8*Nc*x1^3*x2*z - 
      16*Nc*x1^2*x2^2*z - 8*Nc*x1*x2^3*z + 16*Nc*x1^2*x2^2*z^2))/
    (2*Nc^2*(1 - x2)*(x1 + x2)) - (20*NA*(2 + x1))/
    (Nc^2*(1 - x2)*(2 - x1 - x2 - \[Beta])) + (4*NA*(10 + 5*x1 - x2))/
    (Nc^2*(2 - x1 - x2 - \[Beta])) - (20*NA*(2 + x2))/
    (Nc^2*(1 - x1)*(2 - x1 - x2 - \[Beta])) + 
   (8*NA*(2 + x1))/(Nc^2*(1 - x2)*(-2 + x1 + x2 - \[Beta])) + 
   (8*NA*(2 + x2))/(Nc^2*(1 - x1)*(-2 + x1 + x2 - \[Beta])) + 
   (8*NA*(1 - x1 + x1^2))/(Nc*(1 - x2)^4*(x1 + x2 - \[Beta])) - 
   (8*NA*(3 - 2*x1 + 2*x1^2))/(Nc*(1 - x2)^3*(x1 + x2 - \[Beta])) + 
   (4*NA*(8 - 3*x1 + 3*x1^2))/(Nc*(1 - x2)^2*(x1 + x2 - \[Beta])) - 
   (4*NA*(-6 + 6*Nc + 3*x1 - Nc*x1 + Nc*x1^2))/
    (Nc^2*(1 - x2)*(x1 + x2 - \[Beta])) + 
   (4*NA*(-6 + 2*Nc + 3*x1 - 3*x2 + 2*Nc*x2))/(Nc^2*(x1 + x2 - \[Beta])) + 
   (8*NA*(1 - x2 + x2^2))/(Nc*(1 - x1)^4*(x1 + x2 - \[Beta])) - 
   (8*NA*(3 - 2*x2 + 2*x2^2))/(Nc*(1 - x1)^3*(x1 + x2 - \[Beta])) + 
   (4*NA*(8 - 3*x2 + 3*x2^2))/(Nc*(1 - x1)^2*(x1 + x2 - \[Beta])) - 
   (4*NA*(-6 + 6*Nc + 3*x2 - Nc*x2 + Nc*x2^2))/
    (Nc^2*(1 - x1)*(x1 + x2 - \[Beta])) - 
   (3*NA*(1 - x1)^2*x1*(1 + x1)^2*(1 + x1^2))/(4*Nc^2*(1 - x2)*\[Beta]^5) - 
   (16*NA*x2^4)/(Nc*(x1 + x2)*\[Beta]^5) - 
   (3*NA*(1 - x2)^2*x2*(1 + x2)^2*(1 + x2^2))/(4*Nc^2*(1 - x1)*\[Beta]^5) + 
   (3*NA*(x1 - x1^3 - x1^5 + x1^7 + x2 + 2*x1*x2 + x1^2*x2 + 16*Nc*x1^2*x2 - 
      16*Nc*x1^3*x2 + x1^4*x2 + 8*Nc*x1^4*x2 - 4*x1^5*x2 - 4*Nc*x1^5*x2 + 
      3*x1^6*x2 + Nc*x1^6*x2 + x1*x2^2 - 48*Nc*x1*x2^2 + 32*Nc*x1^2*x2^2 - 
      x1^3*x2^2 - 8*Nc*x1^3*x2^2 + x1^5*x2^2 + Nc*x1^5*x2^2 - x2^3 + 
      64*Nc*x2^3 - 16*Nc*x1*x2^3 - x1^2*x2^3 - 8*Nc*x1^2*x2^3 + 6*x1^3*x2^3 + 
      8*Nc*x1^3*x2^3 - 5*x1^4*x2^3 - 2*Nc*x1^4*x2^3 + x1*x2^4 + 
      8*Nc*x1*x2^4 - 5*x1^3*x2^4 - 2*Nc*x1^3*x2^4 - x2^5 - 4*x1*x2^5 - 
      4*Nc*x1*x2^5 + x1^2*x2^5 + Nc*x1^2*x2^5 + 3*x1*x2^6 + Nc*x1*x2^6 + 
      x2^7))/(4*Nc^2*\[Beta]^5) - (16*NA*x2^4)/(Nc*(x1 + x2 - \[Beta])*
     \[Beta]^5) + (16*NA*x2^3*(2 + x2))/(Nc*(x1 + x2 - \[Beta])*\[Beta]^4) + 
   (NA*x1*(-1 + 2*x1^2 + 7*x1^4))/(4*Nc^2*(1 - x2)*\[Beta]^3) + 
   (4*NA*x2^2*(3 + 2*x2^2))/(Nc*(x1 + x2)*\[Beta]^3) + 
   (NA*x2*(-1 + 2*x2^2 + 7*x2^4))/(4*Nc^2*(1 - x1)*\[Beta]^3) - 
   (NA*(-x1 + 2*x1^3 + 7*x1^5 - x2 - 16*Nc*x2 - 2*x1*x2 + 16*Nc*x1*x2 - 
      x1^2*x2 - 7*x1^3*x2 - 8*Nc*x1^3*x2 + 11*x1^4*x2 + 5*Nc*x1^4*x2 - 
      128*Nc*x2^2 - x1*x2^2 + 32*Nc*x1*x2^2 - 2*x1^3*x2^2 - Nc*x1^3*x2^2 + 
      2*x2^3 - 32*Nc*x2^3 - 7*x1*x2^3 - 8*Nc*x1*x2^3 - 2*x1^2*x2^3 - 
      Nc*x1^2*x2^3 + 11*x1*x2^4 + 5*Nc*x1*x2^4 + 7*x2^5))/
    (4*Nc^2*\[Beta]^3) - (8*NA*x2^2*(1 + x2)*(3 + x2))/
    (Nc*(x1 + x2 - \[Beta])*\[Beta]^3) + 
   (32*NA)/(Nc^2*(1 - x1)*(1 - x2)*\[Beta]^2) - 
   (16*NA)/(Nc^2*(1 - x1)*(x1 + x2)*\[Beta]^2) - 
   (16*NA)/(Nc^2*(1 - x2)*(x1 + x2)*\[Beta]^2) + 
   (16*NA*(2 + x2^2))/(Nc^2*(x1 + x2)*\[Beta]^2) + 
   (4*NA)/(Nc^2*x2*(1 - x1*z)*\[Beta]^2) - (4*NA*(1 - x2))/
    (Nc^2*(1 - x1)*x2*(1 - x1*z)*\[Beta]^2) - 
   (12*NA)/(Nc^2*x1*(1 - x2*z)*\[Beta]^2) - (4*NA*(1 - x1))/
    (Nc^2*x1*(1 - x2)*(1 - x2*z)*\[Beta]^2) + 
   (16*NA)/(Nc^2*x1*(1 - x1*z)*(1 - x2*z)*\[Beta]^2) - 
   (32*NA)/(Nc^2*(1 - x1)*(2 - x1 - x2 - \[Beta])*\[Beta]^2) - 
   (32*NA)/(Nc^2*(1 - x2)*(2 - x1 - x2 - \[Beta])*\[Beta]^2) + 
   (16*NA)/(Nc^2*(1 - x1)*(x1 + x2 - \[Beta])*\[Beta]^2) + 
   (16*NA)/(Nc^2*(1 - x2)*(x1 + x2 - \[Beta])*\[Beta]^2) + 
   (8*NA*(-4 + Nc*x2 - 2*x2^2 + 3*Nc*x2^2 + 2*Nc*x2^3))/
    (Nc^2*(x1 + x2 - \[Beta])*\[Beta]^2) + 
   (NA*x1*(-101 + 16*Nc - 13*x1^2 + 8*Nc*x1^2))/(4*Nc^2*(1 - x2)*\[Beta]) - 
   (NA*x2^2*(-4 + 2*Nc + Nc*x2^2))/(Nc^2*(x1 + x2)*\[Beta]) + 
   (NA*x2*(-101 + 16*Nc - 13*x2^2 + 8*Nc*x2^2))/(4*Nc^2*(1 - x1)*\[Beta]) - 
   (NA*(-101*x1 + 16*Nc*x1 - 13*x1^3 + 8*Nc*x1^3 + 43*x2 - 24*Nc*x2 - 
      30*x1*x2 + 12*Nc*x1*x2 - 15*x1^2*x2 + 15*Nc*x1^2*x2 - 15*x1*x2^2 + 
      19*Nc*x1*x2^2 - 13*x2^3 + 4*Nc*x2^3))/(4*Nc^2*\[Beta]) + 
   (72*NA)/(Nc^2*(1 - x1)*(2 - x1 - x2 - \[Beta])*\[Beta]) + 
   (72*NA)/(Nc^2*(1 - x2)*(2 - x1 - x2 - \[Beta])*\[Beta]) - 
   (8*NA*(4 - 6*x2 + 3*x2^2))/(Nc^2*(2 - x1 - x2 - \[Beta])*\[Beta]) - 
   (8*NA)/(Nc*(1 - x1)^4*(x1 + x2 - \[Beta])*\[Beta]) + 
   (32*NA)/(Nc*(1 - x1)^3*(x1 + x2 - \[Beta])*\[Beta]) - 
   (56*NA)/(Nc*(1 - x1)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (8*NA*(-5 + 7*Nc))/(Nc^2*(1 - x1)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (8*NA)/(Nc*(1 - x2)^4*(x1 + x2 - \[Beta])*\[Beta]) + 
   (32*NA)/(Nc*(1 - x2)^3*(x1 + x2 - \[Beta])*\[Beta]) - 
   (56*NA)/(Nc*(1 - x2)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (8*NA*(-5 + 7*Nc))/(Nc^2*(1 - x2)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (8*NA*(-8 + 6*Nc - 2*x2 + Nc*x2 - 3*x2^2 + 2*Nc*x2^2))/
    (Nc^2*(x1 + x2 - \[Beta])*\[Beta]) + (8*NA*(2 + x1 - x2))/
    (Nc^2*(2 - x1 - x2 + \[Beta])) - (16*NA)/(Nc^2*(1 - x1)*\[Beta]^2*
     (2 - x1 - x2 + \[Beta])) - (16*NA)/(Nc^2*(1 - x2)*\[Beta]^2*
     (2 - x1 - x2 + \[Beta])) - (32*NA)/(Nc^2*(1 - x1)*\[Beta]*
     (2 - x1 - x2 + \[Beta])) - (32*NA)/(Nc^2*(1 - x2)*\[Beta]*
     (2 - x1 - x2 + \[Beta])) + (16*NA*(1 - x2)^2)/
    (Nc^2*\[Beta]*(2 - x1 - x2 + \[Beta])) + 
   (8*NA)/(Nc*(x1 + x2 + \[Beta])) + (8*NA*(1 - x1 + x1^2))/
    (Nc*(1 - x2)^4*(x1 + x2 + \[Beta])) - (8*NA*(3 - 2*x1 + 2*x1^2))/
    (Nc*(1 - x2)^3*(x1 + x2 + \[Beta])) + (4*NA*(8 - 3*x1 + 3*x1^2))/
    (Nc*(1 - x2)^2*(x1 + x2 + \[Beta])) - (4*NA*(6 - x1 + x1^2))/
    (Nc*(1 - x2)*(x1 + x2 + \[Beta])) + (8*NA*(1 - x2 + x2^2))/
    (Nc*(1 - x1)^4*(x1 + x2 + \[Beta])) - (4*NA*(6 - x2 + x2^2))/
    (Nc*(1 - x1)*(x1 + x2 + \[Beta])) - (8*NA*(3 - 2*x2 + 2*x2^2))/
    (Nc*(1 - x1)^3*(x1 + x2 + \[Beta])) + (4*NA*(8 - 3*x2 + 3*x2^2))/
    (Nc*(1 - x1)^2*(x1 + x2 + \[Beta])) - 
   (16*NA*x2^4)/(Nc*\[Beta]^5*(x1 + x2 + \[Beta])) - 
   (16*NA*x2^3*(2 + x2))/(Nc*\[Beta]^4*(x1 + x2 + \[Beta])) - 
   (8*NA*x2^2*(1 + x2)*(3 + x2))/(Nc*\[Beta]^3*(x1 + x2 + \[Beta])) - 
   (8*NA*x2*(1 + x2)*(1 + 2*x2))/(Nc*\[Beta]^2*(x1 + x2 + \[Beta])) + 
   (8*NA)/(Nc*(1 - x1)^4*\[Beta]*(x1 + x2 + \[Beta])) - 
   (32*NA)/(Nc*(1 - x1)^3*\[Beta]*(x1 + x2 + \[Beta])) + 
   (56*NA)/(Nc*(1 - x1)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (56*NA)/(Nc*(1 - x1)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (8*NA)/(Nc*(1 - x2)^4*\[Beta]*(x1 + x2 + \[Beta])) - 
   (32*NA)/(Nc*(1 - x2)^3*\[Beta]*(x1 + x2 + \[Beta])) + 
   (56*NA)/(Nc*(1 - x2)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (56*NA)/(Nc*(1 - x2)*\[Beta]*(x1 + x2 + \[Beta])) - 
   (8*NA*(-2 + x2)*(3 + x2))/(Nc*\[Beta]*(x1 + x2 + \[Beta])) + 
   (NA*(32 + 44*x1 - 28*Nc*x1 + 4*Nc*x1^3 - 8*x1*x2 + 24*Nc*x1^2*x2 - 
      4*x2^2 + 12*Nc*x1*x2^2 + 16*x1*x2*z - 48*Nc*x1^2*x2*z + 9*x1*\[Beta] - 
      8*Nc*x1*\[Beta]))/(4*Nc^2*(1 - x2)) + 
   (NA*(32 - 4*x1^2 + 44*x2 - 28*Nc*x2 - 8*x1*x2 + 12*Nc*x1^2*x2 + 
      24*Nc*x1*x2^2 + 4*Nc*x2^3 + 16*x1*x2*z - 48*Nc*x1*x2^2*z + 
      9*x2*\[Beta] - 8*Nc*x2*\[Beta]))/(4*Nc^2*(1 - x1)) - 
   (NA*(32 + 52*x1 - 28*Nc*x1 - 8*Nc*x1^2 + 4*Nc*x1^3 + 20*x2 - 12*Nc*x2 + 
      12*Nc*x1^2*x2 - 8*Nc*x2^2 + 12*Nc*x1*x2^2 + 4*Nc*x2^3 + 16*x1*x2*z - 
      32*Nc*x1^2*x2*z - 32*Nc*x1*x2^2*z + 9*x1*\[Beta] - 8*Nc*x1*\[Beta] - 
      3*x2*\[Beta] - Nc*x2*\[Beta]))/(4*Nc^2) + 
   (NA*(-64 + 32*Nc + 8*x1^2 - 16*Nc*x1^2 + 4*Nc*x1^4 + 16*x1*x2 - 
      32*Nc*x1*x2 + 16*Nc*x1^3*x2 - 24*x2^2 + 24*Nc*x1^2*x2^2 + 
      16*Nc*x1*x2^3 + 4*Nc*x2^4 - 32*x1*x2*z + 64*Nc*x1*x2*z - 
      32*Nc*x1^3*x2*z - 64*Nc*x1^2*x2^2*z - 32*Nc*x1*x2^3*z + 
      64*Nc*x1^2*x2^2*z^2 - 12*x2^2*\[Beta] + 7*Nc*x2^2*\[Beta]))/
    (4*Nc^2*(x1 + x2)))*Log[x1 + x2 + \[Beta]] + 
 deltad[Subscript[m, X]^2]*
  (-(Lh*NA*(9 + 2*Nc*(Nc - Nf))*x1*x2t*(x1^2 + x2t^2))/
    (3*Nc^2*(1 - x1)*(1 - x2t)) + 
   (NA*(NA*(2 - x1 - x2t)*(-9*(-1 + x1 + x2t)^2*(x1 + x2t) + 
        (4 + 9*Pi^2)*x1*x2t*(x1^2 + x2t^2)) + 
      x1*x2t*(-36*(-1 + x1 + x2t) + 3*Pi^2*(2 - x1 - x2t)*
         (x1^2 + x2t^2 + 2*(-1 + x1 + x2t)^2) + (x1^2 + x2t^2)*
         (152 - 10*Nc*Nf*(2 - x1 - x2t) - 67*(x1 + x2t)))))/
    (9*Nc^2*(1 - x1)*(1 - x2t)*(2 - x1 - x2t)) + 
   ((-2*Lh*NA^2*x1*x2t*(x1^2 + x2t^2))/(Nc^2*(1 - x1)*(1 - x2t)) + 
     (NA*x2t*(2*(1 - x1)*x1 + NA*(-1 + x1 + x2t + 3*x1*x2t)))/(Nc^2*x1))*
    Log[1 - x1] + ((-2*Lh*NA^2*x1*x2t*(x1^2 + x2t^2))/
      (Nc^2*(1 - x1)*(1 - x2t)) + 
     (NA*x1*(2*(1 - x2t)*x2t + NA*(-1 + x1 + x2t + 3*x1*x2t)))/(Nc^2*x2t))*
    Log[1 - x2t] - (NA*(2 + NA)*x1*x2t*(x1^2 + x2t^2)*
     (Log[1 - x1] + Log[1 - x2t])^2)/(Nc^2*(1 - x1)*(1 - x2t)) - 
   (4*NA*x1*(3 - x1 - x2t)*x2t*(-1 + x1 + x2t)*Log[-1 + x1 + x2t])/
    (Nc^2*(2 - x1 - x2t)^2) + 
   (2*NA*x1*x2t*(2*x1^2 + x2t^2 + (-1 + x1 + x2t)^2)*Log[1 - x1]*
     Log[-1 + x1 + x2t])/(Nc^2*(1 - x1)*(1 - x2t)) + 
   (2*NA*x1*x2t*(x1^2 + 2*x2t^2 + (-1 + x1 + x2t)^2)*Log[1 - x2t]*
     Log[-1 + x1 + x2t])/(Nc^2*(1 - x1)*(1 - x2t)) + 
   (2*NA*x1*x2t*(x2t^2 - (-1 + x1 + x2t)^2 + NA*(x1^2 + x2t^2))*
     (Log[1 - x1]*Log[x1] + PolyLog[2, 1 - x1]))/(Nc^2*(1 - x1)*(1 - x2t)) + 
   (2*NA*x1*x2t*(x1^2 - (-1 + x1 + x2t)^2 + NA*(x1^2 + x2t^2))*
     (Log[1 - x2t]*Log[x2t] + PolyLog[2, 1 - x2t]))/
    (Nc^2*(1 - x1)*(1 - x2t)) - 
   (2*NA*x1*x2t*(x1^2 + x2t^2 + 2*(-1 + x1 + x2t)^2)*
     (Log[2 - x1 - x2t]*Log[-1 + x1 + x2t] + PolyLog[2, -1 + x1 + x2t]))/
    (Nc^2*(1 - x1)*(1 - x2t))) + 
 ((4*Lh*NA^2*x1*x2t*(x1^2 + x2t^2))/(Nc^2*(1 - x1)*(1 - x2t)) + 
   (NA*x1*x2t*(x1^2 + x2t^2)*(-11*Nc^2 + 2*Nc*Nf + 12*Log[1 - x1] + 
      12*Log[1 - x2t] - 12*Log[-1 + x1 + x2t]))/(3*Nc^2*(1 - x1)*(1 - x2t)))*
  (pd[Subscript[m, X]^(-2)] - Subscript[m, X]^(-2)) + 
 Log[1 - z]*((8*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x1))/(Nc^2*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x2))/(Nc^2*(1 - x1)*(1 - z)) + (2*NA^2*(1 + x1)*(1 + x2))/
    (Nc^2*(1 - z)) - (2*NA*(-1 + x1 - x2))/(Nc^2*(1 - x1*z)) - 
   (2*NA*(1 + x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x2*z)) + 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x2)*(1 - x2*z)) - 
   (2*NA*(1 + x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + 
   (2*NA*(1 + x1 + x2))/(Nc^2*(1 - x2*z)) + 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA*(1 + x2))/(Nc^2*(1 - x1*z)*(1 - x2*z)) - 
   (2*NA*(-1 + 3*Nc + Nc^2 - z - 6*Nc*z + Nc^2*z + 4*Nc*z^2))/
    (Nc^2*(1 - x1)*(1 - x2)) + 
   (2*NA*(-1 + 2*Nc + Nc^2 - x1 + 2*Nc*x1 + Nc^2*x1 - z - 6*Nc*z + Nc^2*z - 
      x1*z - 4*Nc*x1*z + Nc^2*x1*z + 4*Nc*z^2 + 4*Nc*x1*z^2))/
    (Nc^2*(1 - x2)) + (2*NA*(-1 + 2*Nc + Nc^2 - x2 + 2*Nc*x2 + Nc^2*x2 - z - 
      6*Nc*z + Nc^2*z - x2*z - 4*Nc*x2*z + Nc^2*x2*z + 4*Nc*z^2 + 
      4*Nc*x2*z^2))/(Nc^2*(1 - x1)) - 
   (2*NA*(-1 + 2*Nc + Nc^2 - x1 + Nc^2*x1 - x2 + Nc^2*x2 - x1*x2 + 
      Nc^2*x1*x2 - z - 6*Nc*z + Nc^2*z - x1*z - 4*Nc*x1*z + Nc^2*x1*z - 
      x2*z - 4*Nc*x2*z + Nc^2*x2*z - x1*x2*z + Nc^2*x1*x2*z + 4*Nc*z^2 + 
      4*Nc*x1*z^2 + 4*Nc*x2*z^2 + 4*Nc*x1*x2*z^2))/Nc^2 + 
   (4*NA)/((1 - x1)*(1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(2 + x1 + x1^2))/((1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(2 + x2 + x2^2))/((1 - x1)*Subscript[m, X]^2) + 
   (2*NA*(2 + x1 + x1^2 + x2 + x2^2))/Subscript[m, X]^2) + 
 Log[Subscript[m, X]^2]*((8*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x1))/(Nc^2*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x2))/(Nc^2*(1 - x1)*(1 - z)) + (2*NA^2*(1 + x1)*(1 + x2))/
    (Nc^2*(1 - z)) + (4*NA*x1^2*(-2 + z))/(Nc*(1 - x2)^4) + 
   (4*NA*x2^2*(-2 + z))/(Nc*(1 - x1)^4) + (2*NA)/(Nc*z) + 
   (4*NA*x1^2)/(Nc*(1 - x2)^4*z) - (4*NA*x1*(1 + x1))/(Nc*(1 - x2)^3*z) + 
   (2*NA*(1 + x1)^2)/(Nc*(1 - x2)^2*z) - (2*NA*(1 + x1))/(Nc*(1 - x2)*z) + 
   (4*NA*x2^2)/(Nc*(1 - x1)^4*z) - (2*NA*(1 + x2))/(Nc*(1 - x1)*z) - 
   (4*NA*x2*(1 + x2))/(Nc*(1 - x1)^3*z) + (2*NA*(1 + x2)^2)/
    (Nc*(1 - x1)^2*z) - (4*NA*(1 + z))/(Nc^2*(1 - x1)*(1 - x2)) - 
   (NA*(-1 - Nc + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) - 
   (NA*(-1 + Nc)*(3 + Nc)*(1 + x2))/(Nc^2*(1 - x1)*(1 - x1*z)) + 
   (NA*(-3 + 2*Nc + Nc^2 + 2*x1 - Nc*x1 - 3*x2 + 2*Nc*x2 + Nc^2*x2))/
    (Nc^2*(1 - x1*z)) - (4*NA*x1*(-1 - 3*x1 + 2*x1*z))/(Nc*(1 - x2)^3) - 
   (NA*x1*(-1 + 4*Nc + Nc^2 + 8*Nc*x1 - 8*Nc*x1*z))/(Nc^2*(1 - x2)^2) + 
   (NA*(4 - 3*x1 + 4*Nc*x1 + 3*Nc^2*x1 + 4*Nc*x1^2 + 4*z + 4*x1*z - 
      8*Nc*x1^2*z))/(Nc^2*(1 - x2)) - (NA*(-1 - Nc + Nc^2)*x2)/
    (Nc^2*(1 - x2*z)^2) + (4*NA)/(Nc^2*(1 - x1)*(1 - x2*z)) - 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x2)*(1 - x2*z)) - 
   (NA*(-1 + Nc)*(3 + Nc)*(1 + x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + 
   (NA*(-3 + 2*Nc + Nc^2 - 3*x1 + 2*Nc*x1 + Nc^2*x1 - 2*x2 - Nc*x2))/
    (Nc^2*(1 - x2*z)) - (4*NA)/(Nc^2*(1 - x1)*(1 - x1*z)*(1 - x2*z)) + 
   (4*NA*(1 + x2))/(Nc^2*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA*x2*(-1 - 3*x2 + 2*x2*z))/(Nc*(1 - x1)^3) - 
   (NA*x2*(-1 + 4*Nc + Nc^2 + 8*Nc*x2 - 8*Nc*x2*z))/(Nc^2*(1 - x1)^2) + 
   (NA*(4 - 3*x2 + 4*Nc*x2 + 3*Nc^2*x2 + 4*Nc*x2^2 + 4*z + 4*x2*z - 
      8*Nc*x2^2*z))/(Nc^2*(1 - x1)) - 
   (2*NA*(2 - x1 + 2*Nc*x1 + Nc^2*x1 - x2 + 2*Nc*x2 + Nc^2*x2 - x1*x2 + 
      Nc^2*x1*x2 + 2*z + 2*x1*z - 2*Nc*x1^2*z + 2*x2*z + 2*x1*x2*z - 
      2*Nc*x2^2*z))/Nc^2 + (8*NA*(-2 + Nc^2))/(Nc^2*(1 - x1)*(1 - x2)*
     Subscript[m, X]^2) - (4*NA*(-2 + Nc^2)*(2 + x1 + x1^2))/
    (Nc^2*(1 - x2)*Subscript[m, X]^2) - (4*NA*(-2 + Nc^2)*(2 + x2 + x2^2))/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (4*NA*(-2 + Nc^2)*(2 + x1 + x1^2 + x2 + x2^2))/(Nc^2*Subscript[m, X]^2)) + 
 Log[2]*((-8*NA*x1^2*(-2 + z))/(Nc*(1 - x2)^4) - 
   (8*NA*x2^2*(-2 + z))/(Nc*(1 - x1)^4) - (4*NA)/(Nc*z) - 
   (8*NA*x1^2)/(Nc*(1 - x2)^4*z) + (8*NA*x1*(1 + x1))/(Nc*(1 - x2)^3*z) - 
   (4*NA*(1 + x1)^2)/(Nc*(1 - x2)^2*z) + (2*NA*(-3 + 2*Nc + 3*x1 + 2*Nc*x1))/
    (Nc^2*(1 - x2)*z) - (8*NA*x2^2)/(Nc*(1 - x1)^4*z) + 
   (8*NA*x2*(1 + x2))/(Nc*(1 - x1)^3*z) - (4*NA*(1 + x2)^2)/
    (Nc*(1 - x1)^2*z) - (8*NA)/(Nc^2*(x1 + x2)*z) + 
   (8*NA)/(Nc^2*(1 - x1)*(x1 + x2)*z) + (8*NA)/(Nc^2*(1 - x2)*(x1 + x2)*z) + 
   (2*NA*(-3 + 2*Nc + 3*x2 + 2*Nc*x2))/(Nc^2*(1 - x1)*z) - 
   (4*NA*(-1 + x1 - x2))/(Nc^2*(1 - x1*z)) - 
   (4*NA*(1 + x2))/(Nc^2*(1 - x1)*(1 - x1*z)) + 
   (8*NA*x1*(-1 - 3*x1 + 2*x1*z))/(Nc*(1 - x2)^3) - 
   (4*NA*x1*(1 - 3*Nc - 4*Nc*x1 + 4*Nc*x1*z))/(Nc^2*(1 - x2)^2) - 
   (8*NA)/(Nc^2*(1 - x1)*(1 - x2*z)) + 
   (8*NA)/(Nc^2*(1 - x1)*(1 - x2)*(1 - x2*z)) - 
   (4*NA*(1 + x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + 
   (4*NA*(1 + x1 + x2))/(Nc^2*(1 - x2*z)) + 
   (8*NA)/(Nc^2*(1 - x1)*(1 - x1*z)*(1 - x2*z)) - 
   (8*NA*(1 + x2))/(Nc^2*(1 - x1*z)*(1 - x2*z)) + 
   (8*NA*x2*(-1 - 3*x2 + 2*x2*z))/(Nc*(1 - x1)^3) - 
   (4*NA*x2*(1 - 3*Nc - 4*Nc*x2 + 4*Nc*x2*z))/(Nc^2*(1 - x1)^2) - 
   (8*NA*(-2 + Nc - 2*z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(1 - x2)) + 
   (8*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(x1 + x2)) + 
   (8*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x2)*(x1 + x2)) + 
   (4*NA*(-3*x1 + 2*Nc*x1 - 2*Nc*x1^2 - 6*z - 2*x1*z - 8*Nc*x1*z + 
      4*Nc*x1^2*z + 8*Nc*x1*z^2))/(Nc^2*(1 - x2)) + 
   (4*NA*(-3*x2 + 2*Nc*x2 - 2*Nc*x2^2 - 6*z - 2*x2*z - 8*Nc*x2*z + 
      4*Nc*x2^2*z + 8*Nc*x2*z^2))/(Nc^2*(1 - x1)) - 
   (4*NA*(-4*x1 + 3*Nc*x1 + Nc*x2 - 6*z - 2*x1*z - 8*Nc*x1*z + 2*Nc*x1^2*z - 
      6*x2*z - 2*x1*x2*z - 8*Nc*x1*x2*z + 2*Nc*x2^2*z + 8*Nc*x1*z^2 + 
      8*Nc*x1*x2*z^2 + 8*Nc*x1*x2^2*z^2 - 8*Nc*x2^3*z^2))/Nc^2 - 
   (8*NA*(-4 + 2*Nc - 2*x2^2 + Nc*x2^2 + 2*z - 4*Nc*z + 2*x2^2*z - 
      4*Nc*x2^2*z + 4*Nc*z^2 + 4*Nc*x2^2*z^2 + 4*Nc*x2^4*z^2))/
    (Nc^2*(x1 + x2)) + (24*NA)/(Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(12 + 7*x1 + 7*x1^2))/(Nc^2*(1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(12 + 7*x2 + 7*x2^2))/(Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (2*NA*(12 + 7*x1 + 7*x1^2 + 7*x2 + 4*x1*x2 + 7*x2^2))/
    (Nc^2*Subscript[m, X]^2)) + Log[1 - x1*z]*
  ((-2*NA*(-1 + Nc)^2*x2)/(Nc^2*(1 - x1)^2) + (2*NA)/(Nc^2*z) + 
   (2*NA*(1 - x2))/(Nc^2*(1 - x1)*z) + 
   (2*NA*(3 + Nc + Nc^2 + 3*z - 2*Nc*z + Nc^2*z))/(Nc^2*(1 - x1)*(1 - x2)) - 
   (2*NA*(-1 - Nc + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) - 
   (2*NA*(-1 + 2*Nc + Nc^2)*(1 + x2))/(Nc^2*(1 - x1)*(1 - x1*z)) + 
   (2*NA*(-1 + 2*Nc + Nc^2 - Nc*x1 - x2 + 2*Nc*x2 + Nc^2*x2))/
    (Nc^2*(1 - x1*z)) - (2*NA*(3 + Nc + Nc^2 + x1 + Nc*x1 + Nc^2*x1 + 3*z - 
      2*Nc*z + Nc^2*z + 3*x1*z - 2*Nc*x1*z + Nc^2*x1*z))/(Nc^2*(1 - x2)) - 
   (2*NA*(3 + Nc + Nc^2 - 2*x2 + Nc*x2 - 2*Nc^2*x2 + 3*z - 2*Nc*z + Nc^2*z + 
      3*x2*z - 2*Nc*x2*z + Nc^2*x2*z))/(Nc^2*(1 - x1)) + 
   (2*NA*(3 + Nc + Nc^2 + x1 + Nc*x1 + Nc^2*x1 - x2 - Nc*x2 - Nc^2*x2 + 3*z - 
      2*Nc*z + Nc^2*z + 3*x1*z - 2*Nc*x1*z + Nc^2*x1*z + 3*x2*z - 2*Nc*x2*z + 
      Nc^2*x2*z + 3*x1*x2*z - 2*Nc*x1*x2*z + Nc^2*x1*x2*z))/Nc^2 + 
   (4*NA*(1 + Nc^2))/(Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(2 + 2*Nc^2 + 2*x1 + Nc^2*x1 + 2*x1^2 + Nc^2*x1^2))/
    (Nc^2*(1 - x2)*Subscript[m, X]^2) - (2*NA*(1 + Nc^2)*(2 + x2 + x2^2))/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (2*NA*(2 + 2*Nc^2 + 2*x1 + Nc^2*x1 + 2*x1^2 + Nc^2*x1^2 + x2 + Nc^2*x2 + 
      2*x1*x2 + x2^2 + Nc^2*x2^2))/(Nc^2*Subscript[m, X]^2)) + 
 Log[1 - x2*z]*((-2*NA*(-1 + Nc)^2*x1)/(Nc^2*(1 - x2)^2) + (2*NA)/(Nc^2*z) + 
   (2*NA*(1 - x1))/(Nc^2*(1 - x2)*z) + 
   (2*NA*(3 + Nc + Nc^2 + 3*z - 2*Nc*z + Nc^2*z))/(Nc^2*(1 - x1)*(1 - x2)) - 
   (2*NA*(3 + Nc + Nc^2 - 2*x1 + Nc*x1 - 2*Nc^2*x1 + 3*z - 2*Nc*z + Nc^2*z + 
      3*x1*z - 2*Nc*x1*z + Nc^2*x1*z))/(Nc^2*(1 - x2)) - 
   (2*NA*(-1 - Nc + Nc^2)*x2)/(Nc^2*(1 - x2*z)^2) - 
   (2*NA*(-1 + 2*Nc + Nc^2)*(1 + x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + 
   (2*NA*(-1 + 2*Nc + Nc^2 - x1 + 2*Nc*x1 + Nc^2*x1 - Nc*x2))/
    (Nc^2*(1 - x2*z)) - (2*NA*(3 + Nc + Nc^2 + x2 + Nc*x2 + Nc^2*x2 + 3*z - 
      2*Nc*z + Nc^2*z + 3*x2*z - 2*Nc*x2*z + Nc^2*x2*z))/(Nc^2*(1 - x1)) + 
   (2*NA*(3 + Nc + Nc^2 - x1 - Nc*x1 - Nc^2*x1 + x2 + Nc*x2 + Nc^2*x2 + 3*z - 
      2*Nc*z + Nc^2*z + 3*x1*z - 2*Nc*x1*z + Nc^2*x1*z + 3*x2*z - 2*Nc*x2*z + 
      Nc^2*x2*z + 3*x1*x2*z - 2*Nc*x1*x2*z + Nc^2*x1*x2*z))/Nc^2 + 
   (4*NA*(1 + Nc^2))/(Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(1 + Nc^2)*(2 + x1 + x1^2))/(Nc^2*(1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(2 + 2*Nc^2 + 2*x2 + Nc^2*x2 + 2*x2^2 + Nc^2*x2^2))/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (2*NA*(2 + 2*Nc^2 + x1 + Nc^2*x1 + x1^2 + Nc^2*x1^2 + 2*x2 + Nc^2*x2 + 
      2*x1*x2 + 2*x2^2 + Nc^2*x2^2))/(Nc^2*Subscript[m, X]^2)) + 
 Log[1 - x2]*((2*NA*(-1 + Nc)^2*x1)/(Nc^2*(1 - x2)^2) - 
   (8*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - z)) + 
   (4*NA^2*(1 + x1))/(Nc^2*(1 - x2)*(1 - z)) + 
   (4*NA^2*(1 + x2))/(Nc^2*(1 - x1)*(1 - z)) - (2*NA^2*(1 + x1)*(1 + x2))/
    (Nc^2*(1 - z)) - (2*NA)/(Nc^2*z) + (2*NA*(1 - x1))/(Nc^2*(1 - x2)*z) - 
   (4*NA)/(Nc^2*(1 - x2)*(x1 + x2)*z) + (2*NA*(1 + x2))/(Nc^2*(x1 + x2)*z) + 
   (2*NA*(-1 - Nc + Nc^2)*x2)/(Nc^2*(1 - x2*z)^2) + 
   (2*NA*(-1 + 2*Nc + Nc^2)*(1 + x1))/(Nc^2*(1 - x2)*(1 - x2*z)) - 
   (2*NA*(-1 + 2*Nc + Nc^2 - x1 + 2*Nc*x1 + Nc^2*x1 - Nc*x2))/
    (Nc^2*(1 - x2*z)) + (4*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/
    (Nc^2*(1 - x1)*(1 - x2)) - (4*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/
    (Nc^2*(1 - x2)*(x1 + x2)) - 
   (2*NA*(2 - 3*x1 + 4*Nc*x1 + 3*Nc^2*x1 - 4*z - 8*Nc*x1*z + 8*Nc*x1*z^2))/
    (Nc^2*(1 - x2)) - (2*NA*(-2 + Nc - 2*x2 + Nc*x2 - 2*z - 4*Nc*z - 2*x2*z - 
      2*Nc*x2*z + 4*Nc*z^2 + 4*Nc*x2*z^2))/(Nc^2*(1 - x1)) + 
   (2*NA*(2 - 4*x1 + 4*Nc*x1 + 2*Nc^2*x1 - x1*x2 + Nc^2*x1*x2 - 4*z - 
      8*Nc*x1*z - 4*x2*z + 2*Nc*x2*z - 4*Nc*x1*x2*z - 2*x2^2*z + 
      2*Nc*x2^2*z + 8*Nc*x1*z^2 + 8*Nc*x1*x2*z^2 - 4*Nc*x2^2*z^2 + 
      4*Nc*x1*x2^2*z^2 - 4*Nc*x2^3*z^2))/Nc^2 + 
   (2*NA*(-4 + 2*Nc - 4*x2 + Nc*x2 - 2*x2^2 + Nc*x2^2 + 2*z - 4*Nc*z + 
      2*x2*z - 4*Nc*x2*z + 2*x2^2*z - 4*Nc*x2^2*z + 2*x2^3*z - 2*Nc*x2^3*z + 
      4*Nc*z^2 + 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 + 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)) - (4*NA*(-1 + 2*Nc^2))/
    (Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) + 
   (2*NA*(-1 + 2*Nc^2)*(2 + x1 + x1^2))/(Nc^2*(1 - x2)*Subscript[m, X]^2) + 
   (4*NA*(-1 + 2*Nc^2 + Nc^2*x2 + Nc^2*x2^2))/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) - 
   (2*NA*(-2 + 4*Nc^2 - x1 + 2*Nc^2*x1 - x1^2 + 2*Nc^2*x1^2 + 2*Nc^2*x2 + 
      2*x1*x2 + 2*Nc^2*x2^2))/(Nc^2*Subscript[m, X]^2)) + 
 Log[1 - x1]*((2*NA*(-1 + Nc)^2*x2)/(Nc^2*(1 - x1)^2) - 
   (8*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - z)) + 
   (4*NA^2*(1 + x1))/(Nc^2*(1 - x2)*(1 - z)) + 
   (4*NA^2*(1 + x2))/(Nc^2*(1 - x1)*(1 - z)) - (2*NA^2*(1 + x1)*(1 + x2))/
    (Nc^2*(1 - z)) + (2*NA*(1 - x2))/(Nc^2*(1 - x1)*z) - 
   (4*NA)/(Nc^2*(1 - x1)*(x1 + x2)*z) + (2*NA*(1 - x2))/(Nc^2*(x1 + x2)*z) + 
   (2*NA*(-1 - Nc + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) + 
   (2*NA*(-1 + 2*Nc + Nc^2)*(1 + x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - 
   (2*NA*(-1 + 2*Nc + Nc^2 - Nc*x1 - x2 + 2*Nc*x2 + Nc^2*x2))/
    (Nc^2*(1 - x1*z)) + (4*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/
    (Nc^2*(1 - x1)*(1 - x2)) - (4*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/
    (Nc^2*(1 - x1)*(x1 + x2)) - 
   (2*NA*(-2 + Nc - 2*x1 + Nc*x1 - 2*z - 4*Nc*z - 2*x1*z - 2*Nc*x1*z + 
      4*Nc*z^2 + 4*Nc*x1*z^2))/(Nc^2*(1 - x2)) - 
   (2*NA*(2 - 3*x2 + 4*Nc*x2 + 3*Nc^2*x2 - 4*z - 8*Nc*x2*z + 8*Nc*x2*z^2))/
    (Nc^2*(1 - x1)) + (2*NA*(-2 + Nc - 2*x1 + Nc*x1 - 2*x2 + 3*Nc*x2 + 
      2*Nc^2*x2 - x1*x2 + Nc^2*x1*x2 - 2*z - 4*Nc*z - 2*x1*z - 2*Nc*x1*z - 
      2*x2*z - 4*Nc*x2*z - 2*x1*x2*z - 2*Nc*x1*x2*z + 2*x2^2*z - 
      2*Nc*x2^2*z + 4*Nc*z^2 + 4*Nc*x1*z^2 + 4*Nc*x2*z^2 + 4*Nc*x1*x2*z^2 + 
      4*Nc*x2^2*z^2 + 4*Nc*x1*x2^2*z^2 - 4*Nc*x2^3*z^2))/Nc^2 + 
   (2*NA*(-4 + 2*Nc + 4*x2 - Nc*x2 - 2*x2^2 + Nc*x2^2 + 2*z - 4*Nc*z - 
      2*x2*z + 4*Nc*x2*z + 2*x2^2*z - 4*Nc*x2^2*z - 2*x2^3*z + 2*Nc*x2^3*z + 
      4*Nc*z^2 - 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 - 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)) - (4*NA*(-1 + 2*Nc^2))/
    (Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) + 
   (4*NA*(-1 + 2*Nc^2 + Nc^2*x1 + Nc^2*x1^2))/
    (Nc^2*(1 - x2)*Subscript[m, X]^2) + (2*NA*(-1 + 2*Nc^2)*(2 + x2 + x2^2))/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) - 
   (2*NA*(-2 + 4*Nc^2 + 2*Nc^2*x1 + 2*Nc^2*x1^2 - x2 + 2*Nc^2*x2 + 2*x1*x2 - 
      x2^2 + 2*Nc^2*x2^2))/(Nc^2*Subscript[m, X]^2)) + 
 Log[x2]*((-2*NA*(-1 + Nc)^2*x2)/(Nc^2*(1 - x1)^2) + 
   (8*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x1))/(Nc^2*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x2))/(Nc^2*(1 - x1)*(1 - z)) + (2*NA^2*(1 + x1)*(1 + x2))/
    (Nc^2*(1 - z)) - (2*NA*(1 - x2))/(Nc^2*(1 - x1)*z) + 
   (4*NA)/(Nc^2*(1 - x1)*(x1 + x2)*z) - (2*NA*(1 - x2))/(Nc^2*(x1 + x2)*z) - 
   (2*NA*(-1 - Nc + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) - 
   (2*NA*(2 + Nc)*(1 + x2))/(Nc*(1 - x1)*(1 - x1*z)) + 
   (2*NA*(2*Nc + Nc^2 - x1 - Nc*x1 + 2*Nc*x2 + Nc^2*x2))/(Nc^2*(1 - x1*z)) - 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x2*z)) + 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x2)*(1 - x2*z)) - 
   (2*NA*(1 + x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + 
   (2*NA*(1 + x1 + x2))/(Nc^2*(1 - x2*z)) + 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA*(1 + x2))/(Nc^2*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA*(-2 + Nc - 2*z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(1 - x2)) + 
   (4*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(x1 + x2)) + 
   (2*NA*(-4 + Nc - 2*x1 + Nc*x1 - 4*z - 4*Nc*z - 4*x1*z - 2*Nc*x1*z + 
      4*Nc*z^2 + 4*Nc*x1*z^2))/(Nc^2*(1 - x2)) + 
   (2*NA*(-3*x2 + 4*Nc*x2 + 3*Nc^2*x2 - 6*z - 2*x2*z - 8*Nc*x2*z + 
      8*Nc*x2*z^2))/(Nc^2*(1 - x1)) - 
   (2*NA*(-4 + Nc - 2*x1 + Nc*x1 - 2*x2 + 3*Nc*x2 + 2*Nc^2*x2 - x1*x2 + 
      Nc^2*x1*x2 - 4*z - 4*Nc*z - 4*x1*z - 2*Nc*x1*z - 4*x2*z - 4*Nc*x2*z - 
      4*x1*x2*z - 2*Nc*x1*x2*z + 2*x2^2*z - 2*Nc*x2^2*z + 4*Nc*z^2 + 
      4*Nc*x1*z^2 + 4*Nc*x2*z^2 + 4*Nc*x1*x2*z^2 + 4*Nc*x2^2*z^2 + 
      4*Nc*x1*x2^2*z^2 - 4*Nc*x2^3*z^2))/Nc^2 - 
   (2*NA*(-4 + 2*Nc + 4*x2 - Nc*x2 - 2*x2^2 + Nc*x2^2 + 2*z - 4*Nc*z - 
      2*x2*z + 4*Nc*x2*z + 2*x2^2*z - 4*Nc*x2^2*z - 2*x2^3*z + 2*Nc*x2^3*z + 
      4*Nc*z^2 - 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 - 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)) + (4*NA*(1 + 2*Nc^2))/
    (Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) - 
   (4*NA*(1 + 2*Nc^2 + x1 + Nc^2*x1 + x1^2 + Nc^2*x1^2))/
    (Nc^2*(1 - x2)*Subscript[m, X]^2) - (2*NA*(1 + 2*Nc^2)*(2 + x2 + x2^2))/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (2*NA*(2 + 4*Nc^2 + 2*x1 + 2*Nc^2*x1 + 2*x1^2 + 2*Nc^2*x1^2 + x2 + 
      2*Nc^2*x2 + 2*x1*x2 + x2^2 + 2*Nc^2*x2^2))/(Nc^2*Subscript[m, X]^2)) + 
 Log[x1]*((-2*NA*(-1 + Nc)^2*x1)/(Nc^2*(1 - x2)^2) + 
   (8*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x1))/(Nc^2*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x2))/(Nc^2*(1 - x1)*(1 - z)) + (2*NA^2*(1 + x1)*(1 + x2))/
    (Nc^2*(1 - z)) + (2*NA)/(Nc^2*z) - (2*NA*(1 - x1))/(Nc^2*(1 - x2)*z) + 
   (4*NA)/(Nc^2*(1 - x2)*(x1 + x2)*z) - (2*NA*(1 + x2))/(Nc^2*(x1 + x2)*z) - 
   (2*NA*(-1 + x1 - x2))/(Nc^2*(1 - x1*z)) - 
   (2*NA*(1 + x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - (2*NA*(-1 - Nc + Nc^2)*x2)/
    (Nc^2*(1 - x2*z)^2) - (4*NA)/(Nc^2*(1 - x1)*(1 - x2*z)) + 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x2)*(1 - x2*z)) - (2*NA*(2 + Nc)*(1 + x1))/
    (Nc*(1 - x2)*(1 - x2*z)) + 
   (2*NA*(2*Nc + Nc^2 + 2*Nc*x1 + Nc^2*x1 + x2 - Nc*x2))/(Nc^2*(1 - x2*z)) + 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA*(1 + x2))/(Nc^2*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA*(-2 + Nc - 2*z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(1 - x2)) + 
   (4*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x2)*(x1 + x2)) + 
   (2*NA*(-3*x1 + 4*Nc*x1 + 3*Nc^2*x1 - 6*z - 2*x1*z - 8*Nc*x1*z + 
      8*Nc*x1*z^2))/(Nc^2*(1 - x2)) + 
   (2*NA*(-4 + Nc - 2*x2 + Nc*x2 - 4*z - 4*Nc*z - 4*x2*z - 2*Nc*x2*z + 
      4*Nc*z^2 + 4*Nc*x2*z^2))/(Nc^2*(1 - x1)) - 
   (2*NA*(-4*x1 + 4*Nc*x1 + 2*Nc^2*x1 - x1*x2 + Nc^2*x1*x2 - 6*z - 2*x1*z - 
      8*Nc*x1*z - 6*x2*z + 2*Nc*x2*z - 2*x1*x2*z - 4*Nc*x1*x2*z - 2*x2^2*z + 
      2*Nc*x2^2*z + 8*Nc*x1*z^2 + 8*Nc*x1*x2*z^2 - 4*Nc*x2^2*z^2 + 
      4*Nc*x1*x2^2*z^2 - 4*Nc*x2^3*z^2))/Nc^2 - 
   (2*NA*(-4 + 2*Nc - 4*x2 + Nc*x2 - 2*x2^2 + Nc*x2^2 + 2*z - 4*Nc*z + 
      2*x2*z - 4*Nc*x2*z + 2*x2^2*z - 4*Nc*x2^2*z + 2*x2^3*z - 2*Nc*x2^3*z + 
      4*Nc*z^2 + 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 + 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)) + (4*NA*(1 + 2*Nc^2))/
    (Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(1 + 2*Nc^2)*(2 + x1 + x1^2))/(Nc^2*(1 - x2)*Subscript[m, X]^2) - 
   (4*NA*(1 + 2*Nc^2 + x2 + Nc^2*x2 + x2^2 + Nc^2*x2^2))/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (2*NA*(2 + 4*Nc^2 + x1 + 2*Nc^2*x1 + x1^2 + 2*Nc^2*x1^2 + 2*x2 + 
      2*Nc^2*x2 + 2*x1*x2 + 2*x2^2 + 2*Nc^2*x2^2))/
    (Nc^2*Subscript[m, X]^2)) + (4*(-1 + NA)*NA*x1*x2t*(x1^2 + x2t^2)*
   (pd[Log[Subscript[m, X]^2]/Subscript[m, X]^2] - 
    Log[Subscript[m, X]^2]/Subscript[m, X]^2))/(Nc^2*(1 - x1)*(1 - x2t)) + 
 (2*NA*(-12*Lh - 11*Nc^2 + 12*Lh*Nc^2 + 2*Nc*Nf))/
  (3*Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) - 
 (NA*(-12*Lh - 11*Nc^2 + 12*Lh*Nc^2 + 2*Nc*Nf)*(2 + x1 + x1^2))/
  (3*Nc^2*(1 - x2)*Subscript[m, X]^2) - 
 (NA*(-12*Lh - 11*Nc^2 + 12*Lh*Nc^2 + 2*Nc*Nf)*(2 + x2 + x2^2))/
  (3*Nc^2*(1 - x1)*Subscript[m, X]^2) + 
 (NA*(-12*Lh - 11*Nc^2 + 12*Lh*Nc^2 + 2*Nc*Nf)*(2 + x1 + x1^2 + x2 + x2^2))/
  (3*Nc^2*Subscript[m, X]^2)


==> anc/qqb_asy.m <==
deltad[Subscript[m, X]^2]*
  (-(Lh*NA*(9 + 2*Nc*(Nc - Nf))*x1*x2t*(x1^2 + x2t^2))/
    (3*Nc^2*(1 - x1)*(1 - x2t)) + 
   (NA*(NA*(2 - x1 - x2t)*(-9*(-1 + x1 + x2t)^2*(x1 + x2t) + 
        (4 + 9*Pi^2)*x1*x2t*(x1^2 + x2t^2)) + 
      x1*x2t*(-36*(-1 + x1 + x2t) + 3*Pi^2*(2 - x1 - x2t)*
         (x1^2 + x2t^2 + 2*(-1 + x1 + x2t)^2) + (x1^2 + x2t^2)*
         (152 - 10*Nc*Nf*(2 - x1 - x2t) - 67*(x1 + x2t)))))/
    (9*Nc^2*(1 - x1)*(1 - x2t)*(2 - x1 - x2t)) + 
   ((-2*Lh*NA^2*x1*x2t*(x1^2 + x2t^2))/(Nc^2*(1 - x1)*(1 - x2t)) + 
     (NA*x2t*(2*(1 - x1)*x1 + NA*(-1 + x1 + x2t + 3*x1*x2t)))/(Nc^2*x1))*
    Log[1 - x1] + ((-2*Lh*NA^2*x1*x2t*(x1^2 + x2t^2))/
      (Nc^2*(1 - x1)*(1 - x2t)) + 
     (NA*x1*(2*(1 - x2t)*x2t + NA*(-1 + x1 + x2t + 3*x1*x2t)))/(Nc^2*x2t))*
    Log[1 - x2t] - (NA*(2 + NA)*x1*x2t*(x1^2 + x2t^2)*
     (Log[1 - x1] + Log[1 - x2t])^2)/(Nc^2*(1 - x1)*(1 - x2t)) - 
   (4*NA*x1*(3 - x1 - x2t)*x2t*(-1 + x1 + x2t)*Log[-1 + x1 + x2t])/
    (Nc^2*(2 - x1 - x2t)^2) + 
   (2*NA*x1*x2t*(2*x1^2 + x2t^2 + (-1 + x1 + x2t)^2)*Log[1 - x1]*
     Log[-1 + x1 + x2t])/(Nc^2*(1 - x1)*(1 - x2t)) + 
   (2*NA*x1*x2t*(x1^2 + 2*x2t^2 + (-1 + x1 + x2t)^2)*Log[1 - x2t]*
     Log[-1 + x1 + x2t])/(Nc^2*(1 - x1)*(1 - x2t)) + 
   (2*NA*x1*x2t*(x2t^2 - (-1 + x1 + x2t)^2 + NA*(x1^2 + x2t^2))*
     (Log[1 - x1]*Log[x1] + PolyLog[2, 1 - x1]))/(Nc^2*(1 - x1)*(1 - x2t)) + 
   (2*NA*x1*x2t*(x1^2 - (-1 + x1 + x2t)^2 + NA*(x1^2 + x2t^2))*
     (Log[1 - x2t]*Log[x2t] + PolyLog[2, 1 - x2t]))/
    (Nc^2*(1 - x1)*(1 - x2t)) - 
   (2*NA*x1*x2t*(x1^2 + x2t^2 + 2*(-1 + x1 + x2t)^2)*
     (Log[2 - x1 - x2t]*Log[-1 + x1 + x2t] + PolyLog[2, -1 + x1 + x2t]))/
    (Nc^2*(1 - x1)*(1 - x2t))) + 
 ((4*Lh*NA^2*x1*x2t*(x1^2 + x2t^2))/(Nc^2*(1 - x1)*(1 - x2t)) + 
   (NA*x1*x2t*(x1^2 + x2t^2)*(-11*Nc^2 + 2*Nc*Nf + 12*Log[1 - x1] + 
      12*Log[1 - x2t] - 12*Log[-1 + x1 + x2t]))/(3*Nc^2*(1 - x1)*(1 - x2t)))*
  (pd[Subscript[m, X]^(-2)] - Subscript[m, X]^(-2)) + 
 (4*(-1 + NA)*NA*x1*x2t*(x1^2 + x2t^2)*
   (pd[Log[Subscript[m, X]^2]/Subscript[m, X]^2] - 
    Log[Subscript[m, X]^2]/Subscript[m, X]^2))/(Nc^2*(1 - x1)*(1 - x2t))


==> anc/qqb_regular.m <==
(8*Lh*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - z)) - 
 (2*NA^2*(-1 + 2*Lh + x1 + 2*Lh*x1))/(Nc^2*(1 - x2)*(1 - z)) - 
 (2*NA^2*(-1 + 2*Lh + x2 + 2*Lh*x2))/(Nc^2*(1 - x1)*(1 - z)) + 
 (2*NA^2*(-1 + Lh + Lh*x1 + Lh*x2 + x1*x2 + Lh*x1*x2))/(Nc^2*(1 - z)) + 
 (4*(-4 + Lh)*NA*x1^2*(-2 + z))/(Nc*(1 - x2)^4) + 
 (4*(-4 + Lh)*NA*x2^2*(-2 + z))/(Nc*(1 - x1)^4) + 
 (2*NA*(1 - 3*Nc + Lh*Nc))/(Nc^2*z) + (4*(-4 + Lh)*NA*x1^2)/
  (Nc*(1 - x2)^4*z) - (4*(-4 + Lh)*NA*x1*(1 + x1))/(Nc*(1 - x2)^3*z) + 
 (2*NA*(-Nc + Lh*Nc - 2*x1 - 8*Nc*x1 + 2*Lh*Nc*x1 - 2*Nc*x1^2 + Lh*Nc*x1^2))/
  (Nc^2*(1 - x2)^2*z) - (2*NA*(-1 - Nc + Lh*Nc - x1 - 2*Nc*x1 + Lh*Nc*x1))/
  (Nc^2*(1 - x2)*z) + (4*(-4 + Lh)*NA*x2^2)/(Nc*(1 - x1)^4*z) - 
 (4*(-4 + Lh)*NA*x2*(1 + x2))/(Nc*(1 - x1)^3*z) - 
 (2*NA*(-1 - Nc + Lh*Nc - x2 - 2*Nc*x2 + Lh*Nc*x2))/(Nc^2*(1 - x1)*z) + 
 (2*NA*(-Nc + Lh*Nc - 2*x2 - 8*Nc*x2 + 2*Lh*Nc*x2 - 2*Nc*x2^2 + Lh*Nc*x2^2))/
  (Nc^2*(1 - x1)^2*z) - (2*NA*(9 + 2*Nc^2 - 2*Nc*Nf + 6*z - 3*Nc*z + 
    5*Nc^2*z - 2*Nc*Nf*z))/(3*Nc^2*(1 - x1)*(1 - x2)) - 
 (NA*(-Lh + 2*Nc - Lh*Nc - 2*Nc^2 + Lh*Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) - 
 (NA*(1 + Nc^2)*x1)/(Nc^2*(1 - x2)*(1 - x1*z)^2) - 
 (3*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - x1*z)) + 
 (NA*(-3 + 3*Nc^2 - 2*Nc*x1))/(Nc^2*(1 - x2)*(1 - x1*z)) - 
 (NA*(1 - Lh - Nc + 2*Lh*Nc - Nc^2 + Lh*Nc^2 + 3*x2 - Lh*x2 - 3*Nc*x2 + 
    2*Lh*Nc*x2 - 3*Nc^2*x2 + Lh*Nc^2*x2))/(Nc^2*(1 - x1)*(1 - x1*z)) + 
 (NA*(1 - Lh - Nc + 2*Lh*Nc - Nc^2 + Lh*Nc^2 + 3*x1 + 3*Nc*x1 - Lh*Nc*x1 - 
    Nc^2*x1 + 3*x2 - Lh*x2 - 3*Nc*x2 + 2*Lh*Nc*x2 - 3*Nc^2*x2 + Lh*Nc^2*x2))/
  (Nc^2*(1 - x1*z)) - (4*(-4 + Lh)*NA*x1*(-1 - 3*x1 + 2*x1*z))/
  (Nc*(1 - x2)^3) - (NA*x1*(-21 - 3*Lh - 57*Nc + 12*Lh*Nc - 2*Nc^2 + 
    3*Lh*Nc^2 + 2*Nc*Nf - 60*Nc*x1 + 24*Lh*Nc*x1 + 60*Nc*x1*z - 
    24*Lh*Nc*x1*z))/(3*Nc^2*(1 - x2)^2) - 
 (NA*(-Lh + 2*Nc - Lh*Nc - 2*Nc^2 + Lh*Nc^2)*x2)/(Nc^2*(1 - x2*z)^2) - 
 (NA*(1 + Nc^2)*x2)/(Nc^2*(1 - x1)*(1 - x2*z)^2) - 
 (3*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - x2*z)) - 
 (NA*(1 - Lh - Nc + 2*Lh*Nc - Nc^2 + Lh*Nc^2 + 3*x1 - Lh*x1 - 3*Nc*x1 + 
    2*Lh*Nc*x1 - 3*Nc^2*x1 + Lh*Nc^2*x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + 
 (NA*(-3 + 3*Nc^2 - 2*Nc*x2))/(Nc^2*(1 - x1)*(1 - x2*z)) + 
 (NA*(1 - Lh - Nc + 2*Lh*Nc - Nc^2 + Lh*Nc^2 + 3*x1 - Lh*x1 - 3*Nc*x1 + 
    2*Lh*Nc*x1 - 3*Nc^2*x1 + Lh*Nc^2*x1 + 3*x2 + 3*Nc*x2 - Lh*Nc*x2 - 
    Nc^2*x2))/(Nc^2*(1 - x2*z)) - (4*(-4 + Lh)*NA*x2*(-1 - 3*x2 + 2*x2*z))/
  (Nc*(1 - x1)^3) - (NA*x2*(-21 - 3*Lh - 57*Nc + 12*Lh*Nc - 2*Nc^2 + 
    3*Lh*Nc^2 + 2*Nc*Nf - 60*Nc*x2 + 24*Lh*Nc*x2 + 60*Nc*x2*z - 
    24*Lh*Nc*x2*z))/(3*Nc^2*(1 - x1)^2) - 
 (NA*(36 + 8*Nc^2 - 8*Nc*Nf - 15*x1 - 12*Lh*x1 - 24*Nc*x1 + 24*Lh*Nc*x1 + 
    12*Nc^2*x1 + 12*Lh*Nc^2*x1 + 9*x1^2 - 15*x2 - 12*Lh*x2 - 24*Nc*x2 + 
    24*Lh*Nc*x2 + 12*Nc^2*x2 + 12*Lh*Nc^2*x2 - 18*x1*x2 - 12*Lh*x1*x2 + 
    3*Nc*x1*x2 + 12*Nc^2*x1*x2 + 12*Lh*Nc^2*x1*x2 + 9*x2^2 + 24*z - 12*Nc*z + 
    20*Nc^2*z - 8*Nc*Nf*z + 24*x1*z - 12*Nc*x1*z + 20*Nc^2*x1*z - 
    8*Nc*Nf*x1*z + 24*Nc*x1^2*z - 24*Lh*Nc*x1^2*z + 24*x2*z - 12*Nc*x2*z + 
    20*Nc^2*x2*z - 8*Nc*Nf*x2*z + 24*x1*x2*z - 12*Nc*x1*x2*z + 
    20*Nc^2*x1*x2*z - 8*Nc*Nf*x1*x2*z + 24*Nc*x2^2*z - 24*Lh*Nc*x2^2*z))/
  (6*Nc^2) + (NA*(36 + 4*Nc^2 - 4*Nc*Nf - 27*x1 - 9*Lh*x1 - 21*Nc*x1 + 
    12*Lh*Nc*x1 + 4*Nc^2*x1 + 9*Lh*Nc^2*x1 + 2*Nc*Nf*x1 - 12*Nc*x1^2 + 
    12*Lh*Nc*x1^2 - 72*z - 6*Nc*z + 10*Nc^2*z - 4*Nc*Nf*z + 12*x1*z - 
    6*Nc*x1*z + 10*Nc^2*x1*z - 4*Nc*Nf*x1*z + 24*Nc*x1^2*z - 
    24*Lh*Nc*x1^2*z + 72*z^2))/(3*Nc^2*(1 - x2)) + 
 (NA*(36 + 4*Nc^2 - 4*Nc*Nf - 27*x2 - 9*Lh*x2 - 21*Nc*x2 + 12*Lh*Nc*x2 + 
    4*Nc^2*x2 + 9*Lh*Nc^2*x2 + 2*Nc*Nf*x2 - 12*Nc*x2^2 + 12*Lh*Nc*x2^2 - 
    72*z - 6*Nc*z + 10*Nc^2*z - 4*Nc*Nf*z + 12*x2*z - 6*Nc*x2*z + 
    10*Nc^2*x2*z - 4*Nc*Nf*x2*z + 24*Nc*x2^2*z - 24*Lh*Nc*x2^2*z + 72*z^2))/
  (3*Nc^2*(1 - x1)) + (24*NA*x2*(x1 + x1*x2 + x2^2))/(Nc*z*\[Beta]^4) - 
 (12*NA*(1 - z)*(-1 + 2*z)*(-1 - x1 + 12*z + 24*x1*z - 16*z^2 - 80*x1*z^2 + 
    64*x1*z^3))/(Nc^2*(1 - x2)*\[Beta]^4) - 
 (12*NA*(1 - z)*(-1 + 2*z)*(-1 - x2 + 12*z + 24*x2*z - 16*z^2 - 80*x2*z^2 + 
    64*x2*z^3))/(Nc^2*(1 - x1)*\[Beta]^4) - 
 (3*NA*(-16 - 16*x1 - 5*x1^3 + 4*x1^4 - 3*x1^5 + x1^6 - 16*x2 + 16*Nc*x1*x2 + 
    x1^2*x2 - 16*Nc*x1^2*x2 + 2*x1^3*x2 + 8*Nc*x1^3*x2 - 4*x1^4*x2 - 
    4*Nc*x1^4*x2 + 2*x1^5*x2 + Nc*x1^5*x2 + x1*x2^2 + 48*Nc*x1*x2^2 - 
    4*x1^2*x2^2 - 16*Nc*x1^2*x2^2 + 3*x1^3*x2^2 + 4*Nc*x1^3*x2^2 - 
    x1^4*x2^2 - 5*x2^3 + 2*x1*x2^3 + 8*Nc*x1*x2^3 + 3*x1^2*x2^3 + 
    4*Nc*x1^2*x2^3 - 4*x1^3*x2^3 - 2*Nc*x1^3*x2^3 + 4*x2^4 - 4*x1*x2^4 - 
    4*Nc*x1*x2^4 - x1^2*x2^4 - 3*x2^5 + 2*x1*x2^5 + Nc*x1*x2^5 + x2^6 + 
    240*z + 336*x1*z - 80*x1^2*z + 52*x1^3*z - 20*x1^4*z + 4*x1^5*z + 
    336*x2*z - 80*x2^2*z + 52*x2^3*z - 20*x2^4*z + 4*x2^5*z - 864*z^2 - 
    1664*x1*z^2 + 400*x1^2*z^2 - 112*x1^3*z^2 + 16*x1^4*z^2 - 1664*x2*z^2 + 
    400*x2^2*z^2 - 112*x2^3*z^2 + 16*x2^4*z^2 + 1152*z^3 + 3392*x1*z^3 - 
    576*x1^2*z^3 + 64*x1^3*z^3 + 3392*x2*z^3 - 576*x2^2*z^3 + 64*x2^3*z^3 - 
    512*z^4 - 3072*x1*z^4 + 256*x1^2*z^4 - 3072*x2*z^4 + 256*x2^2*z^4 + 
    1024*x1*z^5 + 1024*x2*z^5))/(2*Nc^2*\[Beta]^4) + 
 (4*NA*(-1 + x1 - 5*x2 + 2*x1*x2))/(Nc*z*\[Beta]^2) + 
 (NA*(41*x1 - 10*x1^3 + 6*x1^4 + 41*x2 - 2*x1*x2 - 8*Nc*x1*x2 - 5*x1^2*x2 - 
    4*Nc*x1^2*x2 + 4*x1^3*x2 + 4*Nc*x1^3*x2 - 5*x1*x2^2 - 4*Nc*x1*x2^2 - 
    4*x1^2*x2^2 - 4*Nc*x1^2*x2^2 - 10*x2^3 + 4*x1*x2^3 + 4*Nc*x1*x2^3 + 
    6*x2^4 + 8*z - 228*x1*z - 4*x1^2*z + 12*x1^3*z - 228*x2*z - 4*x2^2*z + 
    12*x2^3*z + 368*x1*z^2 + 368*x2*z^2 - 192*x1*z^3 - 192*x2*z^3))/
  (2*Nc^2*\[Beta]^2) + (2*NA*(3 - 11*x1 - 76*z + 82*x1*z + 312*z^2 - 
    164*x1*z^2 - 432*z^3 + 96*x1*z^3 + 192*z^4))/(Nc^2*(1 - x2)*\[Beta]^2) + 
 (2*NA*(3 - 11*x2 - 76*z + 82*x2*z + 312*z^2 - 164*x2*z^2 - 432*z^3 + 
    96*x2*z^3 + 192*z^4))/(Nc^2*(1 - x1)*\[Beta]^2) + 
 ((-2*NA)/(Nc^2*z) - (4*NA*(1 - x2))/(Nc^2*(1 - x1)*z) + 
   (4*NA)/(Nc^2*(1 - x1)*(x1 + x2)*z) - (2*NA*(1 - x2))/(Nc^2*(x1 + x2)*z) + 
   (4*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(x1 + x2)) + 
   (2*NA*(4 - Nc - 4*x2 + 3*Nc*x2 - 2*z + 4*Nc*z + 2*x2*z - 6*Nc*x2*z - 
      4*Nc*z^2 + 4*Nc*x2*z^2))/(Nc^2*(1 - x1)) - 
   (4*NA*(Nc*x1 - x2 + Nc*x2 - Nc*x2*z - 2*Nc*x1*x2*z + x2^2*z - Nc*x2^2*z + 
      2*Nc*x2^2*z^2 + 2*Nc*x1*x2^2*z^2 - 2*Nc*x2^3*z^2))/Nc^2 - 
   (2*NA*(-4 + 2*Nc + 4*x2 - Nc*x2 - 2*x2^2 + Nc*x2^2 + 2*z - 4*Nc*z - 
      2*x2*z + 4*Nc*x2*z + 2*x2^2*z - 4*Nc*x2^2*z - 2*x2^3*z + 2*Nc*x2^3*z + 
      4*Nc*z^2 - 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 - 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)))*Log[x1 + x2 - x1*z - x1*x2*z] + 
 ((-4*NA*(1 - x1))/(Nc^2*(1 - x2)*z) + (4*NA)/(Nc^2*(1 - x2)*(x1 + x2)*z) - 
   (2*NA*(1 + x2))/(Nc^2*(x1 + x2)*z) + 
   (4*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x2)*(x1 + x2)) + 
   (2*NA*(4 - Nc - 4*x1 + 3*Nc*x1 - 2*z + 4*Nc*z + 2*x1*z - 6*Nc*x1*z - 
      4*Nc*z^2 + 4*Nc*x1*z^2))/(Nc^2*(1 - x2)) - 
   (2*NA*(4 - Nc - 4*x1 + 3*Nc*x1 + 2*x2 + Nc*x2 - 2*z + 4*Nc*z + 2*x1*z - 
      6*Nc*x1*z - 2*x2*z + 4*Nc*x2*z + 2*x1*x2*z - 6*Nc*x1*x2*z - 2*x2^2*z + 
      2*Nc*x2^2*z - 4*Nc*z^2 + 4*Nc*x1*z^2 - 4*Nc*x2*z^2 + 4*Nc*x1*x2*z^2 - 
      4*Nc*x2^2*z^2 + 4*Nc*x1*x2^2*z^2 - 4*Nc*x2^3*z^2))/Nc^2 - 
   (2*NA*(-4 + 2*Nc - 4*x2 + Nc*x2 - 2*x2^2 + Nc*x2^2 + 2*z - 4*Nc*z + 
      2*x2*z - 4*Nc*x2*z + 2*x2^2*z - 4*Nc*x2^2*z + 2*x2^3*z - 2*Nc*x2^3*z + 
      4*Nc*z^2 + 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 + 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)))*Log[x1 + x2 - x2*z - x1*x2*z] + 
 ((2*NA*(1 + x1 + x2))/(Nc^2*(1 - x1*z)) + (2*NA*(2 + x2 + x2^2))/
    (Nc^2*(1 - x1)*x2*(1 - x1*z)) + (2*NA*(2 + x1 + x1^2))/
    (Nc^2*x1*(1 - x2)*(1 - x2*z)) - 
   (2*NA*(2 + x1 + x1^2 + 2*x2 + x1*x2 + 2*x2^2))/(Nc^2*x1*(1 - x2*z)) + 
   (4*NA*(1 + x2)*(1 + x2^2))/(Nc^2*x1*x2*(1 - x1*z)*(1 - x2*z)) - 
   (NA*x2*(-1 + x1^2 + 6*x2 + 2*x1*x2 - 4*x1*x2*z))/(Nc*(1 - x1)^4) + 
   (NA*x2*(1 + x1^2 + 8*x2 + 2*x1*x2 - 4*x1*x2*z))/(Nc*(1 - x1)^3) - 
   (NA*x1*(-1 - 8*x1 - 2*x1*x2 - x2^2 + 4*x1*x2*z))/(Nc*(1 - x2)^3) + 
   (NA*x1*(1 - 6*x1 - 2*x1*x2 - x2^2 + 4*x1*x2*z))/(Nc*(1 - x2)^4) - 
   (NA*x2*(-2 + 2*Nc + Nc*x1^2 + 4*Nc*x2 + 2*Nc*x1*x2 - 4*Nc*x1*x2*z))/
    (Nc^2*(1 - x1)^2) + (NA*x1*(2 - 2*Nc - 4*Nc*x1 - 2*Nc*x1*x2 - Nc*x2^2 + 
      4*Nc*x1*x2*z))/(Nc^2*(1 - x2)^2) + 
   (NA*(-32 + 8*Nc + 4*x1^2 - 4*Nc*x1^2 + Nc*x1^4 + 8*x1*x2 - 8*Nc*x1*x2 + 
      4*Nc*x1^3*x2 + 4*x2^2 - 4*Nc*x2^2 + 6*Nc*x1^2*x2^2 + 4*Nc*x1*x2^3 + 
      Nc*x2^4 - 16*x1*x2*z + 16*Nc*x1*x2*z - 8*Nc*x1^3*x2*z - 
      16*Nc*x1^2*x2^2*z - 8*Nc*x1*x2^3*z + 16*Nc*x1^2*x2^2*z^2))/
    (2*Nc^2*(1 - x1)*(1 - x2)) - 
   (NA*(-16 + 8*Nc + 2*x1^2 - 4*Nc*x1^2 + Nc*x1^4 + 4*x1*x2 - 8*Nc*x1*x2 + 
      4*Nc*x1^3*x2 + 2*x2^2 - 4*Nc*x2^2 + 6*Nc*x1^2*x2^2 + 4*Nc*x1*x2^3 + 
      Nc*x2^4 - 8*x1*x2*z + 16*Nc*x1*x2*z - 8*Nc*x1^3*x2*z - 
      16*Nc*x1^2*x2^2*z - 8*Nc*x1*x2^3*z + 16*Nc*x1^2*x2^2*z^2))/
    (2*Nc^2*(1 - x1)*(x1 + x2)) - 
   (NA*(-16 + 8*Nc + 2*x1^2 - 4*Nc*x1^2 + Nc*x1^4 + 4*x1*x2 - 8*Nc*x1*x2 + 
      4*Nc*x1^3*x2 + 2*x2^2 - 4*Nc*x2^2 + 6*Nc*x1^2*x2^2 + 4*Nc*x1*x2^3 + 
      Nc*x2^4 - 8*x1*x2*z + 16*Nc*x1*x2*z - 8*Nc*x1^3*x2*z - 
      16*Nc*x1^2*x2^2*z - 8*Nc*x1*x2^3*z + 16*Nc*x1^2*x2^2*z^2))/
    (2*Nc^2*(1 - x2)*(x1 + x2)) - (8*NA*(2 + x1))/
    (Nc^2*(1 - x2)*(2 - x1 - x2 - \[Beta])) + (8*NA*(2 + x1 - x2))/
    (Nc^2*(2 - x1 - x2 - \[Beta])) - (8*NA*(2 + x2))/
    (Nc^2*(1 - x1)*(2 - x1 - x2 - \[Beta])) + 
   (20*NA*(2 + x1))/(Nc^2*(1 - x2)*(-2 + x1 + x2 - \[Beta])) - 
   (4*NA*(10 + 5*x1 - x2))/(Nc^2*(-2 + x1 + x2 - \[Beta])) + 
   (20*NA*(2 + x2))/(Nc^2*(1 - x1)*(-2 + x1 + x2 - \[Beta])) + 
   (8*NA)/(Nc*(x1 + x2 - \[Beta])) + (8*NA*(1 - x1 + x1^2))/
    (Nc*(1 - x2)^4*(x1 + x2 - \[Beta])) - (8*NA*(3 - 2*x1 + 2*x1^2))/
    (Nc*(1 - x2)^3*(x1 + x2 - \[Beta])) + (4*NA*(8 - 3*x1 + 3*x1^2))/
    (Nc*(1 - x2)^2*(x1 + x2 - \[Beta])) - (4*NA*(6 - x1 + x1^2))/
    (Nc*(1 - x2)*(x1 + x2 - \[Beta])) + (8*NA*(1 - x2 + x2^2))/
    (Nc*(1 - x1)^4*(x1 + x2 - \[Beta])) - (4*NA*(6 - x2 + x2^2))/
    (Nc*(1 - x1)*(x1 + x2 - \[Beta])) - (8*NA*(3 - 2*x2 + 2*x2^2))/
    (Nc*(1 - x1)^3*(x1 + x2 - \[Beta])) + (4*NA*(8 - 3*x2 + 3*x2^2))/
    (Nc*(1 - x1)^2*(x1 + x2 - \[Beta])) + 
   (3*NA*(1 - x1)^2*x1*(1 + x1)^2*(1 + x1^2))/(4*Nc^2*(1 - x2)*\[Beta]^5) + 
   (16*NA*x2^4)/(Nc*(x1 + x2)*\[Beta]^5) + 
   (3*NA*(1 - x2)^2*x2*(1 + x2)^2*(1 + x2^2))/(4*Nc^2*(1 - x1)*\[Beta]^5) - 
   (3*NA*(x1 - x1^3 - x1^5 + x1^7 + x2 + 2*x1*x2 + x1^2*x2 + 16*Nc*x1^2*x2 - 
      16*Nc*x1^3*x2 + x1^4*x2 + 8*Nc*x1^4*x2 - 4*x1^5*x2 - 4*Nc*x1^5*x2 + 
      3*x1^6*x2 + Nc*x1^6*x2 + x1*x2^2 - 48*Nc*x1*x2^2 + 32*Nc*x1^2*x2^2 - 
      x1^3*x2^2 - 8*Nc*x1^3*x2^2 + x1^5*x2^2 + Nc*x1^5*x2^2 - x2^3 + 
      64*Nc*x2^3 - 16*Nc*x1*x2^3 - x1^2*x2^3 - 8*Nc*x1^2*x2^3 + 6*x1^3*x2^3 + 
      8*Nc*x1^3*x2^3 - 5*x1^4*x2^3 - 2*Nc*x1^4*x2^3 + x1*x2^4 + 
      8*Nc*x1*x2^4 - 5*x1^3*x2^4 - 2*Nc*x1^3*x2^4 - x2^5 - 4*x1*x2^5 - 
      4*Nc*x1*x2^5 + x1^2*x2^5 + Nc*x1^2*x2^5 + 3*x1*x2^6 + Nc*x1*x2^6 + 
      x2^7))/(4*Nc^2*\[Beta]^5) + (16*NA*x2^4)/(Nc*(x1 + x2 - \[Beta])*
     \[Beta]^5) - (16*NA*x2^3*(2 + x2))/(Nc*(x1 + x2 - \[Beta])*\[Beta]^4) - 
   (NA*x1*(-1 + 2*x1^2 + 7*x1^4))/(4*Nc^2*(1 - x2)*\[Beta]^3) - 
   (4*NA*x2^2*(3 + 2*x2^2))/(Nc*(x1 + x2)*\[Beta]^3) - 
   (NA*x2*(-1 + 2*x2^2 + 7*x2^4))/(4*Nc^2*(1 - x1)*\[Beta]^3) + 
   (NA*(-x1 + 2*x1^3 + 7*x1^5 - x2 - 16*Nc*x2 - 2*x1*x2 + 16*Nc*x1*x2 - 
      x1^2*x2 - 7*x1^3*x2 - 8*Nc*x1^3*x2 + 11*x1^4*x2 + 5*Nc*x1^4*x2 - 
      128*Nc*x2^2 - x1*x2^2 + 32*Nc*x1*x2^2 - 2*x1^3*x2^2 - Nc*x1^3*x2^2 + 
      2*x2^3 - 32*Nc*x2^3 - 7*x1*x2^3 - 8*Nc*x1*x2^3 - 2*x1^2*x2^3 - 
      Nc*x1^2*x2^3 + 11*x1*x2^4 + 5*Nc*x1*x2^4 + 7*x2^5))/
    (4*Nc^2*\[Beta]^3) + (8*NA*x2^2*(1 + x2)*(3 + x2))/
    (Nc*(x1 + x2 - \[Beta])*\[Beta]^3) + 
   (32*NA)/(Nc^2*(1 - x1)*(1 - x2)*\[Beta]^2) - 
   (16*NA)/(Nc^2*(1 - x1)*(x1 + x2)*\[Beta]^2) - 
   (16*NA)/(Nc^2*(1 - x2)*(x1 + x2)*\[Beta]^2) + 
   (16*NA*(2 + x2^2))/(Nc^2*(x1 + x2)*\[Beta]^2) + 
   (4*NA)/(Nc^2*x2*(1 - x1*z)*\[Beta]^2) - (4*NA*(1 - x2))/
    (Nc^2*(1 - x1)*x2*(1 - x1*z)*\[Beta]^2) - 
   (12*NA)/(Nc^2*x1*(1 - x2*z)*\[Beta]^2) - (4*NA*(1 - x1))/
    (Nc^2*x1*(1 - x2)*(1 - x2*z)*\[Beta]^2) + 
   (16*NA)/(Nc^2*x1*(1 - x1*z)*(1 - x2*z)*\[Beta]^2) - 
   (16*NA)/(Nc^2*(1 - x1)*(2 - x1 - x2 - \[Beta])*\[Beta]^2) - 
   (16*NA)/(Nc^2*(1 - x2)*(2 - x1 - x2 - \[Beta])*\[Beta]^2) - 
   (8*NA*x2*(1 + x2)*(1 + 2*x2))/(Nc*(x1 + x2 - \[Beta])*\[Beta]^2) - 
   (NA*x1*(-101 + 16*Nc - 13*x1^2 + 8*Nc*x1^2))/(4*Nc^2*(1 - x2)*\[Beta]) + 
   (NA*x2^2*(-4 + 2*Nc + Nc*x2^2))/(Nc^2*(x1 + x2)*\[Beta]) - 
   (NA*x2*(-101 + 16*Nc - 13*x2^2 + 8*Nc*x2^2))/(4*Nc^2*(1 - x1)*\[Beta]) + 
   (NA*(-101*x1 + 16*Nc*x1 - 13*x1^3 + 8*Nc*x1^3 + 43*x2 - 24*Nc*x2 - 
      30*x1*x2 + 12*Nc*x1*x2 - 15*x1^2*x2 + 15*Nc*x1^2*x2 - 15*x1*x2^2 + 
      19*Nc*x1*x2^2 - 13*x2^3 + 4*Nc*x2^3))/(4*Nc^2*\[Beta]) + 
   (32*NA)/(Nc^2*(1 - x1)*(2 - x1 - x2 - \[Beta])*\[Beta]) + 
   (32*NA)/(Nc^2*(1 - x2)*(2 - x1 - x2 - \[Beta])*\[Beta]) - 
   (16*NA*(1 - x2)^2)/(Nc^2*(2 - x1 - x2 - \[Beta])*\[Beta]) - 
   (8*NA)/(Nc*(1 - x1)^4*(x1 + x2 - \[Beta])*\[Beta]) + 
   (32*NA)/(Nc*(1 - x1)^3*(x1 + x2 - \[Beta])*\[Beta]) - 
   (56*NA)/(Nc*(1 - x1)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (56*NA)/(Nc*(1 - x1)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (8*NA)/(Nc*(1 - x2)^4*(x1 + x2 - \[Beta])*\[Beta]) + 
   (32*NA)/(Nc*(1 - x2)^3*(x1 + x2 - \[Beta])*\[Beta]) - 
   (56*NA)/(Nc*(1 - x2)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (56*NA)/(Nc*(1 - x2)*(x1 + x2 - \[Beta])*\[Beta]) + 
   (8*NA*(-2 + x2)*(3 + x2))/(Nc*(x1 + x2 - \[Beta])*\[Beta]) - 
   (32*NA)/(Nc^2*(1 - x1)*\[Beta]^2*(2 - x1 - x2 + \[Beta])) - 
   (32*NA)/(Nc^2*(1 - x2)*\[Beta]^2*(2 - x1 - x2 + \[Beta])) - 
   (72*NA)/(Nc^2*(1 - x1)*\[Beta]*(2 - x1 - x2 + \[Beta])) - 
   (72*NA)/(Nc^2*(1 - x2)*\[Beta]*(2 - x1 - x2 + \[Beta])) + 
   (8*NA*(4 - 6*x2 + 3*x2^2))/(Nc^2*\[Beta]*(2 - x1 - x2 + \[Beta])) + 
   (8*NA*(1 - x1 + x1^2))/(Nc*(1 - x2)^4*(x1 + x2 + \[Beta])) - 
   (8*NA*(3 - 2*x1 + 2*x1^2))/(Nc*(1 - x2)^3*(x1 + x2 + \[Beta])) + 
   (4*NA*(8 - 3*x1 + 3*x1^2))/(Nc*(1 - x2)^2*(x1 + x2 + \[Beta])) - 
   (4*NA*(-6 + 6*Nc + 3*x1 - Nc*x1 + Nc*x1^2))/
    (Nc^2*(1 - x2)*(x1 + x2 + \[Beta])) + 
   (4*NA*(-6 + 2*Nc + 3*x1 - 3*x2 + 2*Nc*x2))/(Nc^2*(x1 + x2 + \[Beta])) + 
   (8*NA*(1 - x2 + x2^2))/(Nc*(1 - x1)^4*(x1 + x2 + \[Beta])) - 
   (8*NA*(3 - 2*x2 + 2*x2^2))/(Nc*(1 - x1)^3*(x1 + x2 + \[Beta])) + 
   (4*NA*(8 - 3*x2 + 3*x2^2))/(Nc*(1 - x1)^2*(x1 + x2 + \[Beta])) - 
   (4*NA*(-6 + 6*Nc + 3*x2 - Nc*x2 + Nc*x2^2))/
    (Nc^2*(1 - x1)*(x1 + x2 + \[Beta])) + 
   (16*NA*x2^4)/(Nc*\[Beta]^5*(x1 + x2 + \[Beta])) + 
   (16*NA*x2^3*(2 + x2))/(Nc*\[Beta]^4*(x1 + x2 + \[Beta])) + 
   (8*NA*x2^2*(1 + x2)*(3 + x2))/(Nc*\[Beta]^3*(x1 + x2 + \[Beta])) + 
   (16*NA)/(Nc^2*(1 - x1)*\[Beta]^2*(x1 + x2 + \[Beta])) + 
   (16*NA)/(Nc^2*(1 - x2)*\[Beta]^2*(x1 + x2 + \[Beta])) + 
   (8*NA*(-4 + Nc*x2 - 2*x2^2 + 3*Nc*x2^2 + 2*Nc*x2^3))/
    (Nc^2*\[Beta]^2*(x1 + x2 + \[Beta])) + 
   (8*NA)/(Nc*(1 - x1)^4*\[Beta]*(x1 + x2 + \[Beta])) - 
   (32*NA)/(Nc*(1 - x1)^3*\[Beta]*(x1 + x2 + \[Beta])) + 
   (56*NA)/(Nc*(1 - x1)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (8*NA*(-5 + 7*Nc))/(Nc^2*(1 - x1)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (8*NA)/(Nc*(1 - x2)^4*\[Beta]*(x1 + x2 + \[Beta])) - 
   (32*NA)/(Nc*(1 - x2)^3*\[Beta]*(x1 + x2 + \[Beta])) + 
   (56*NA)/(Nc*(1 - x2)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (8*NA*(-5 + 7*Nc))/(Nc^2*(1 - x2)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (8*NA*(-8 + 6*Nc - 2*x2 + Nc*x2 - 3*x2^2 + 2*Nc*x2^2))/
    (Nc^2*\[Beta]*(x1 + x2 + \[Beta])) + 
   (NA*(32 + 44*x1 - 28*Nc*x1 + 4*Nc*x1^3 - 8*x1*x2 + 24*Nc*x1^2*x2 - 
      4*x2^2 + 12*Nc*x1*x2^2 + 16*x1*x2*z - 48*Nc*x1^2*x2*z - 9*x1*\[Beta] + 
      8*Nc*x1*\[Beta]))/(4*Nc^2*(1 - x2)) - 
   (NA*(32 + 52*x1 - 28*Nc*x1 - 8*Nc*x1^2 + 4*Nc*x1^3 + 20*x2 - 12*Nc*x2 + 
      12*Nc*x1^2*x2 - 8*Nc*x2^2 + 12*Nc*x1*x2^2 + 4*Nc*x2^3 + 16*x1*x2*z - 
      32*Nc*x1^2*x2*z - 32*Nc*x1*x2^2*z - 9*x1*\[Beta] + 8*Nc*x1*\[Beta] + 
      3*x2*\[Beta] + Nc*x2*\[Beta]))/(4*Nc^2) + 
   (NA*(32 - 4*x1^2 + 44*x2 - 28*Nc*x2 - 8*x1*x2 + 12*Nc*x1^2*x2 + 
      24*Nc*x1*x2^2 + 4*Nc*x2^3 + 16*x1*x2*z - 48*Nc*x1*x2^2*z - 
      9*x2*\[Beta] + 8*Nc*x2*\[Beta]))/(4*Nc^2*(1 - x1)) + 
   (NA*(-64 + 32*Nc + 8*x1^2 - 16*Nc*x1^2 + 4*Nc*x1^4 + 16*x1*x2 - 
      32*Nc*x1*x2 + 16*Nc*x1^3*x2 - 24*x2^2 + 24*Nc*x1^2*x2^2 + 
      16*Nc*x1*x2^3 + 4*Nc*x2^4 - 32*x1*x2*z + 64*Nc*x1*x2*z - 
      32*Nc*x1^3*x2*z - 64*Nc*x1^2*x2^2*z - 32*Nc*x1*x2^3*z + 
      64*Nc*x1^2*x2^2*z^2 + 12*x2^2*\[Beta] - 7*Nc*x2^2*\[Beta]))/
    (4*Nc^2*(x1 + x2)))*Log[x1 + x2 - \[Beta]] + 
 ((2*NA*(1 + x1 + x2))/(Nc^2*(1 - x1*z)) + (2*NA*(2 + x2 + x2^2))/
    (Nc^2*(1 - x1)*x2*(1 - x1*z)) + (2*NA*(2 + x1 + x1^2))/
    (Nc^2*x1*(1 - x2)*(1 - x2*z)) - 
   (2*NA*(2 + x1 + x1^2 + 2*x2 + x1*x2 + 2*x2^2))/(Nc^2*x1*(1 - x2*z)) + 
   (4*NA*(1 + x2)*(1 + x2^2))/(Nc^2*x1*x2*(1 - x1*z)*(1 - x2*z)) - 
   (NA*x2*(-1 + x1^2 + 6*x2 + 2*x1*x2 - 4*x1*x2*z))/(Nc*(1 - x1)^4) + 
   (NA*x2*(1 + x1^2 + 8*x2 + 2*x1*x2 - 4*x1*x2*z))/(Nc*(1 - x1)^3) - 
   (NA*x1*(-1 - 8*x1 - 2*x1*x2 - x2^2 + 4*x1*x2*z))/(Nc*(1 - x2)^3) + 
   (NA*x1*(1 - 6*x1 - 2*x1*x2 - x2^2 + 4*x1*x2*z))/(Nc*(1 - x2)^4) - 
   (NA*x2*(-2 + 2*Nc + Nc*x1^2 + 4*Nc*x2 + 2*Nc*x1*x2 - 4*Nc*x1*x2*z))/
    (Nc^2*(1 - x1)^2) + (NA*x1*(2 - 2*Nc - 4*Nc*x1 - 2*Nc*x1*x2 - Nc*x2^2 + 
      4*Nc*x1*x2*z))/(Nc^2*(1 - x2)^2) + 
   (NA*(-32 + 8*Nc + 4*x1^2 - 4*Nc*x1^2 + Nc*x1^4 + 8*x1*x2 - 8*Nc*x1*x2 + 
      4*Nc*x1^3*x2 + 4*x2^2 - 4*Nc*x2^2 + 6*Nc*x1^2*x2^2 + 4*Nc*x1*x2^3 + 
      Nc*x2^4 - 16*x1*x2*z + 16*Nc*x1*x2*z - 8*Nc*x1^3*x2*z - 
      16*Nc*x1^2*x2^2*z - 8*Nc*x1*x2^3*z + 16*Nc*x1^2*x2^2*z^2))/
    (2*Nc^2*(1 - x1)*(1 - x2)) - 
   (NA*(-16 + 8*Nc + 2*x1^2 - 4*Nc*x1^2 + Nc*x1^4 + 4*x1*x2 - 8*Nc*x1*x2 + 
      4*Nc*x1^3*x2 + 2*x2^2 - 4*Nc*x2^2 + 6*Nc*x1^2*x2^2 + 4*Nc*x1*x2^3 + 
      Nc*x2^4 - 8*x1*x2*z + 16*Nc*x1*x2*z - 8*Nc*x1^3*x2*z - 
      16*Nc*x1^2*x2^2*z - 8*Nc*x1*x2^3*z + 16*Nc*x1^2*x2^2*z^2))/
    (2*Nc^2*(1 - x1)*(x1 + x2)) - 
   (NA*(-16 + 8*Nc + 2*x1^2 - 4*Nc*x1^2 + Nc*x1^4 + 4*x1*x2 - 8*Nc*x1*x2 + 
      4*Nc*x1^3*x2 + 2*x2^2 - 4*Nc*x2^2 + 6*Nc*x1^2*x2^2 + 4*Nc*x1*x2^3 + 
      Nc*x2^4 - 8*x1*x2*z + 16*Nc*x1*x2*z - 8*Nc*x1^3*x2*z - 
      16*Nc*x1^2*x2^2*z - 8*Nc*x1*x2^3*z + 16*Nc*x1^2*x2^2*z^2))/
    (2*Nc^2*(1 - x2)*(x1 + x2)) - (20*NA*(2 + x1))/
    (Nc^2*(1 - x2)*(2 - x1 - x2 - \[Beta])) + (4*NA*(10 + 5*x1 - x2))/
    (Nc^2*(2 - x1 - x2 - \[Beta])) - (20*NA*(2 + x2))/
    (Nc^2*(1 - x1)*(2 - x1 - x2 - \[Beta])) + 
   (8*NA*(2 + x1))/(Nc^2*(1 - x2)*(-2 + x1 + x2 - \[Beta])) + 
   (8*NA*(2 + x2))/(Nc^2*(1 - x1)*(-2 + x1 + x2 - \[Beta])) + 
   (8*NA*(1 - x1 + x1^2))/(Nc*(1 - x2)^4*(x1 + x2 - \[Beta])) - 
   (8*NA*(3 - 2*x1 + 2*x1^2))/(Nc*(1 - x2)^3*(x1 + x2 - \[Beta])) + 
   (4*NA*(8 - 3*x1 + 3*x1^2))/(Nc*(1 - x2)^2*(x1 + x2 - \[Beta])) - 
   (4*NA*(-6 + 6*Nc + 3*x1 - Nc*x1 + Nc*x1^2))/
    (Nc^2*(1 - x2)*(x1 + x2 - \[Beta])) + 
   (4*NA*(-6 + 2*Nc + 3*x1 - 3*x2 + 2*Nc*x2))/(Nc^2*(x1 + x2 - \[Beta])) + 
   (8*NA*(1 - x2 + x2^2))/(Nc*(1 - x1)^4*(x1 + x2 - \[Beta])) - 
   (8*NA*(3 - 2*x2 + 2*x2^2))/(Nc*(1 - x1)^3*(x1 + x2 - \[Beta])) + 
   (4*NA*(8 - 3*x2 + 3*x2^2))/(Nc*(1 - x1)^2*(x1 + x2 - \[Beta])) - 
   (4*NA*(-6 + 6*Nc + 3*x2 - Nc*x2 + Nc*x2^2))/
    (Nc^2*(1 - x1)*(x1 + x2 - \[Beta])) - 
   (3*NA*(1 - x1)^2*x1*(1 + x1)^2*(1 + x1^2))/(4*Nc^2*(1 - x2)*\[Beta]^5) - 
   (16*NA*x2^4)/(Nc*(x1 + x2)*\[Beta]^5) - 
   (3*NA*(1 - x2)^2*x2*(1 + x2)^2*(1 + x2^2))/(4*Nc^2*(1 - x1)*\[Beta]^5) + 
   (3*NA*(x1 - x1^3 - x1^5 + x1^7 + x2 + 2*x1*x2 + x1^2*x2 + 16*Nc*x1^2*x2 - 
      16*Nc*x1^3*x2 + x1^4*x2 + 8*Nc*x1^4*x2 - 4*x1^5*x2 - 4*Nc*x1^5*x2 + 
      3*x1^6*x2 + Nc*x1^6*x2 + x1*x2^2 - 48*Nc*x1*x2^2 + 32*Nc*x1^2*x2^2 - 
      x1^3*x2^2 - 8*Nc*x1^3*x2^2 + x1^5*x2^2 + Nc*x1^5*x2^2 - x2^3 + 
      64*Nc*x2^3 - 16*Nc*x1*x2^3 - x1^2*x2^3 - 8*Nc*x1^2*x2^3 + 6*x1^3*x2^3 + 
      8*Nc*x1^3*x2^3 - 5*x1^4*x2^3 - 2*Nc*x1^4*x2^3 + x1*x2^4 + 
      8*Nc*x1*x2^4 - 5*x1^3*x2^4 - 2*Nc*x1^3*x2^4 - x2^5 - 4*x1*x2^5 - 
      4*Nc*x1*x2^5 + x1^2*x2^5 + Nc*x1^2*x2^5 + 3*x1*x2^6 + Nc*x1*x2^6 + 
      x2^7))/(4*Nc^2*\[Beta]^5) - (16*NA*x2^4)/(Nc*(x1 + x2 - \[Beta])*
     \[Beta]^5) + (16*NA*x2^3*(2 + x2))/(Nc*(x1 + x2 - \[Beta])*\[Beta]^4) + 
   (NA*x1*(-1 + 2*x1^2 + 7*x1^4))/(4*Nc^2*(1 - x2)*\[Beta]^3) + 
   (4*NA*x2^2*(3 + 2*x2^2))/(Nc*(x1 + x2)*\[Beta]^3) + 
   (NA*x2*(-1 + 2*x2^2 + 7*x2^4))/(4*Nc^2*(1 - x1)*\[Beta]^3) - 
   (NA*(-x1 + 2*x1^3 + 7*x1^5 - x2 - 16*Nc*x2 - 2*x1*x2 + 16*Nc*x1*x2 - 
      x1^2*x2 - 7*x1^3*x2 - 8*Nc*x1^3*x2 + 11*x1^4*x2 + 5*Nc*x1^4*x2 - 
      128*Nc*x2^2 - x1*x2^2 + 32*Nc*x1*x2^2 - 2*x1^3*x2^2 - Nc*x1^3*x2^2 + 
      2*x2^3 - 32*Nc*x2^3 - 7*x1*x2^3 - 8*Nc*x1*x2^3 - 2*x1^2*x2^3 - 
      Nc*x1^2*x2^3 + 11*x1*x2^4 + 5*Nc*x1*x2^4 + 7*x2^5))/
    (4*Nc^2*\[Beta]^3) - (8*NA*x2^2*(1 + x2)*(3 + x2))/
    (Nc*(x1 + x2 - \[Beta])*\[Beta]^3) + 
   (32*NA)/(Nc^2*(1 - x1)*(1 - x2)*\[Beta]^2) - 
   (16*NA)/(Nc^2*(1 - x1)*(x1 + x2)*\[Beta]^2) - 
   (16*NA)/(Nc^2*(1 - x2)*(x1 + x2)*\[Beta]^2) + 
   (16*NA*(2 + x2^2))/(Nc^2*(x1 + x2)*\[Beta]^2) + 
   (4*NA)/(Nc^2*x2*(1 - x1*z)*\[Beta]^2) - (4*NA*(1 - x2))/
    (Nc^2*(1 - x1)*x2*(1 - x1*z)*\[Beta]^2) - 
   (12*NA)/(Nc^2*x1*(1 - x2*z)*\[Beta]^2) - (4*NA*(1 - x1))/
    (Nc^2*x1*(1 - x2)*(1 - x2*z)*\[Beta]^2) + 
   (16*NA)/(Nc^2*x1*(1 - x1*z)*(1 - x2*z)*\[Beta]^2) - 
   (32*NA)/(Nc^2*(1 - x1)*(2 - x1 - x2 - \[Beta])*\[Beta]^2) - 
   (32*NA)/(Nc^2*(1 - x2)*(2 - x1 - x2 - \[Beta])*\[Beta]^2) + 
   (16*NA)/(Nc^2*(1 - x1)*(x1 + x2 - \[Beta])*\[Beta]^2) + 
   (16*NA)/(Nc^2*(1 - x2)*(x1 + x2 - \[Beta])*\[Beta]^2) + 
   (8*NA*(-4 + Nc*x2 - 2*x2^2 + 3*Nc*x2^2 + 2*Nc*x2^3))/
    (Nc^2*(x1 + x2 - \[Beta])*\[Beta]^2) + 
   (NA*x1*(-101 + 16*Nc - 13*x1^2 + 8*Nc*x1^2))/(4*Nc^2*(1 - x2)*\[Beta]) - 
   (NA*x2^2*(-4 + 2*Nc + Nc*x2^2))/(Nc^2*(x1 + x2)*\[Beta]) + 
   (NA*x2*(-101 + 16*Nc - 13*x2^2 + 8*Nc*x2^2))/(4*Nc^2*(1 - x1)*\[Beta]) - 
   (NA*(-101*x1 + 16*Nc*x1 - 13*x1^3 + 8*Nc*x1^3 + 43*x2 - 24*Nc*x2 - 
      30*x1*x2 + 12*Nc*x1*x2 - 15*x1^2*x2 + 15*Nc*x1^2*x2 - 15*x1*x2^2 + 
      19*Nc*x1*x2^2 - 13*x2^3 + 4*Nc*x2^3))/(4*Nc^2*\[Beta]) + 
   (72*NA)/(Nc^2*(1 - x1)*(2 - x1 - x2 - \[Beta])*\[Beta]) + 
   (72*NA)/(Nc^2*(1 - x2)*(2 - x1 - x2 - \[Beta])*\[Beta]) - 
   (8*NA*(4 - 6*x2 + 3*x2^2))/(Nc^2*(2 - x1 - x2 - \[Beta])*\[Beta]) - 
   (8*NA)/(Nc*(1 - x1)^4*(x1 + x2 - \[Beta])*\[Beta]) + 
   (32*NA)/(Nc*(1 - x1)^3*(x1 + x2 - \[Beta])*\[Beta]) - 
   (56*NA)/(Nc*(1 - x1)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (8*NA*(-5 + 7*Nc))/(Nc^2*(1 - x1)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (8*NA)/(Nc*(1 - x2)^4*(x1 + x2 - \[Beta])*\[Beta]) + 
   (32*NA)/(Nc*(1 - x2)^3*(x1 + x2 - \[Beta])*\[Beta]) - 
   (56*NA)/(Nc*(1 - x2)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (8*NA*(-5 + 7*Nc))/(Nc^2*(1 - x2)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (8*NA*(-8 + 6*Nc - 2*x2 + Nc*x2 - 3*x2^2 + 2*Nc*x2^2))/
    (Nc^2*(x1 + x2 - \[Beta])*\[Beta]) + (8*NA*(2 + x1 - x2))/
    (Nc^2*(2 - x1 - x2 + \[Beta])) - (16*NA)/(Nc^2*(1 - x1)*\[Beta]^2*
     (2 - x1 - x2 + \[Beta])) - (16*NA)/(Nc^2*(1 - x2)*\[Beta]^2*
     (2 - x1 - x2 + \[Beta])) - (32*NA)/(Nc^2*(1 - x1)*\[Beta]*
     (2 - x1 - x2 + \[Beta])) - (32*NA)/(Nc^2*(1 - x2)*\[Beta]*
     (2 - x1 - x2 + \[Beta])) + (16*NA*(1 - x2)^2)/
    (Nc^2*\[Beta]*(2 - x1 - x2 + \[Beta])) + 
   (8*NA)/(Nc*(x1 + x2 + \[Beta])) + (8*NA*(1 - x1 + x1^2))/
    (Nc*(1 - x2)^4*(x1 + x2 + \[Beta])) - (8*NA*(3 - 2*x1 + 2*x1^2))/
    (Nc*(1 - x2)^3*(x1 + x2 + \[Beta])) + (4*NA*(8 - 3*x1 + 3*x1^2))/
    (Nc*(1 - x2)^2*(x1 + x2 + \[Beta])) - (4*NA*(6 - x1 + x1^2))/
    (Nc*(1 - x2)*(x1 + x2 + \[Beta])) + (8*NA*(1 - x2 + x2^2))/
    (Nc*(1 - x1)^4*(x1 + x2 + \[Beta])) - (4*NA*(6 - x2 + x2^2))/
    (Nc*(1 - x1)*(x1 + x2 + \[Beta])) - (8*NA*(3 - 2*x2 + 2*x2^2))/
    (Nc*(1 - x1)^3*(x1 + x2 + \[Beta])) + (4*NA*(8 - 3*x2 + 3*x2^2))/
    (Nc*(1 - x1)^2*(x1 + x2 + \[Beta])) - 
   (16*NA*x2^4)/(Nc*\[Beta]^5*(x1 + x2 + \[Beta])) - 
   (16*NA*x2^3*(2 + x2))/(Nc*\[Beta]^4*(x1 + x2 + \[Beta])) - 
   (8*NA*x2^2*(1 + x2)*(3 + x2))/(Nc*\[Beta]^3*(x1 + x2 + \[Beta])) - 
   (8*NA*x2*(1 + x2)*(1 + 2*x2))/(Nc*\[Beta]^2*(x1 + x2 + \[Beta])) + 
   (8*NA)/(Nc*(1 - x1)^4*\[Beta]*(x1 + x2 + \[Beta])) - 
   (32*NA)/(Nc*(1 - x1)^3*\[Beta]*(x1 + x2 + \[Beta])) + 
   (56*NA)/(Nc*(1 - x1)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (56*NA)/(Nc*(1 - x1)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (8*NA)/(Nc*(1 - x2)^4*\[Beta]*(x1 + x2 + \[Beta])) - 
   (32*NA)/(Nc*(1 - x2)^3*\[Beta]*(x1 + x2 + \[Beta])) + 
   (56*NA)/(Nc*(1 - x2)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (56*NA)/(Nc*(1 - x2)*\[Beta]*(x1 + x2 + \[Beta])) - 
   (8*NA*(-2 + x2)*(3 + x2))/(Nc*\[Beta]*(x1 + x2 + \[Beta])) + 
   (NA*(32 + 44*x1 - 28*Nc*x1 + 4*Nc*x1^3 - 8*x1*x2 + 24*Nc*x1^2*x2 - 
      4*x2^2 + 12*Nc*x1*x2^2 + 16*x1*x2*z - 48*Nc*x1^2*x2*z + 9*x1*\[Beta] - 
      8*Nc*x1*\[Beta]))/(4*Nc^2*(1 - x2)) + 
   (NA*(32 - 4*x1^2 + 44*x2 - 28*Nc*x2 - 8*x1*x2 + 12*Nc*x1^2*x2 + 
      24*Nc*x1*x2^2 + 4*Nc*x2^3 + 16*x1*x2*z - 48*Nc*x1*x2^2*z + 
      9*x2*\[Beta] - 8*Nc*x2*\[Beta]))/(4*Nc^2*(1 - x1)) - 
   (NA*(32 + 52*x1 - 28*Nc*x1 - 8*Nc*x1^2 + 4*Nc*x1^3 + 20*x2 - 12*Nc*x2 + 
      12*Nc*x1^2*x2 - 8*Nc*x2^2 + 12*Nc*x1*x2^2 + 4*Nc*x2^3 + 16*x1*x2*z - 
      32*Nc*x1^2*x2*z - 32*Nc*x1*x2^2*z + 9*x1*\[Beta] - 8*Nc*x1*\[Beta] - 
      3*x2*\[Beta] - Nc*x2*\[Beta]))/(4*Nc^2) + 
   (NA*(-64 + 32*Nc + 8*x1^2 - 16*Nc*x1^2 + 4*Nc*x1^4 + 16*x1*x2 - 
      32*Nc*x1*x2 + 16*Nc*x1^3*x2 - 24*x2^2 + 24*Nc*x1^2*x2^2 + 
      16*Nc*x1*x2^3 + 4*Nc*x2^4 - 32*x1*x2*z + 64*Nc*x1*x2*z - 
      32*Nc*x1^3*x2*z - 64*Nc*x1^2*x2^2*z - 32*Nc*x1*x2^3*z + 
      64*Nc*x1^2*x2^2*z^2 - 12*x2^2*\[Beta] + 7*Nc*x2^2*\[Beta]))/
    (4*Nc^2*(x1 + x2)))*Log[x1 + x2 + \[Beta]] + 
 Log[1 - z]*((8*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x1))/(Nc^2*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x2))/(Nc^2*(1 - x1)*(1 - z)) + (2*NA^2*(1 + x1)*(1 + x2))/
    (Nc^2*(1 - z)) - (2*NA*(-1 + x1 - x2))/(Nc^2*(1 - x1*z)) - 
   (2*NA*(1 + x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x2*z)) + 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x2)*(1 - x2*z)) - 
   (2*NA*(1 + x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + 
   (2*NA*(1 + x1 + x2))/(Nc^2*(1 - x2*z)) + 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA*(1 + x2))/(Nc^2*(1 - x1*z)*(1 - x2*z)) - 
   (2*NA*(-1 + 3*Nc + Nc^2 - z - 6*Nc*z + Nc^2*z + 4*Nc*z^2))/
    (Nc^2*(1 - x1)*(1 - x2)) + 
   (2*NA*(-1 + 2*Nc + Nc^2 - x1 + 2*Nc*x1 + Nc^2*x1 - z - 6*Nc*z + Nc^2*z - 
      x1*z - 4*Nc*x1*z + Nc^2*x1*z + 4*Nc*z^2 + 4*Nc*x1*z^2))/
    (Nc^2*(1 - x2)) + (2*NA*(-1 + 2*Nc + Nc^2 - x2 + 2*Nc*x2 + Nc^2*x2 - z - 
      6*Nc*z + Nc^2*z - x2*z - 4*Nc*x2*z + Nc^2*x2*z + 4*Nc*z^2 + 
      4*Nc*x2*z^2))/(Nc^2*(1 - x1)) - 
   (2*NA*(-1 + 2*Nc + Nc^2 - x1 + Nc^2*x1 - x2 + Nc^2*x2 - x1*x2 + 
      Nc^2*x1*x2 - z - 6*Nc*z + Nc^2*z - x1*z - 4*Nc*x1*z + Nc^2*x1*z - 
      x2*z - 4*Nc*x2*z + Nc^2*x2*z - x1*x2*z + Nc^2*x1*x2*z + 4*Nc*z^2 + 
      4*Nc*x1*z^2 + 4*Nc*x2*z^2 + 4*Nc*x1*x2*z^2))/Nc^2 + 
   (4*NA)/((1 - x1)*(1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(2 + x1 + x1^2))/((1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(2 + x2 + x2^2))/((1 - x1)*Subscript[m, X]^2) + 
   (2*NA*(2 + x1 + x1^2 + x2 + x2^2))/Subscript[m, X]^2) + 
 Log[Subscript[m, X]^2]*((8*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x1))/(Nc^2*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x2))/(Nc^2*(1 - x1)*(1 - z)) + (2*NA^2*(1 + x1)*(1 + x2))/
    (Nc^2*(1 - z)) + (4*NA*x1^2*(-2 + z))/(Nc*(1 - x2)^4) + 
   (4*NA*x2^2*(-2 + z))/(Nc*(1 - x1)^4) + (2*NA)/(Nc*z) + 
   (4*NA*x1^2)/(Nc*(1 - x2)^4*z) - (4*NA*x1*(1 + x1))/(Nc*(1 - x2)^3*z) + 
   (2*NA*(1 + x1)^2)/(Nc*(1 - x2)^2*z) - (2*NA*(1 + x1))/(Nc*(1 - x2)*z) + 
   (4*NA*x2^2)/(Nc*(1 - x1)^4*z) - (2*NA*(1 + x2))/(Nc*(1 - x1)*z) - 
   (4*NA*x2*(1 + x2))/(Nc*(1 - x1)^3*z) + (2*NA*(1 + x2)^2)/
    (Nc*(1 - x1)^2*z) - (4*NA*(1 + z))/(Nc^2*(1 - x1)*(1 - x2)) - 
   (NA*(-1 - Nc + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) - 
   (NA*(-1 + Nc)*(3 + Nc)*(1 + x2))/(Nc^2*(1 - x1)*(1 - x1*z)) + 
   (NA*(-3 + 2*Nc + Nc^2 + 2*x1 - Nc*x1 - 3*x2 + 2*Nc*x2 + Nc^2*x2))/
    (Nc^2*(1 - x1*z)) - (4*NA*x1*(-1 - 3*x1 + 2*x1*z))/(Nc*(1 - x2)^3) - 
   (NA*x1*(-1 + 4*Nc + Nc^2 + 8*Nc*x1 - 8*Nc*x1*z))/(Nc^2*(1 - x2)^2) + 
   (NA*(4 - 3*x1 + 4*Nc*x1 + 3*Nc^2*x1 + 4*Nc*x1^2 + 4*z + 4*x1*z - 
      8*Nc*x1^2*z))/(Nc^2*(1 - x2)) - (NA*(-1 - Nc + Nc^2)*x2)/
    (Nc^2*(1 - x2*z)^2) + (4*NA)/(Nc^2*(1 - x1)*(1 - x2*z)) - 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x2)*(1 - x2*z)) - 
   (NA*(-1 + Nc)*(3 + Nc)*(1 + x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + 
   (NA*(-3 + 2*Nc + Nc^2 - 3*x1 + 2*Nc*x1 + Nc^2*x1 - 2*x2 - Nc*x2))/
    (Nc^2*(1 - x2*z)) - (4*NA)/(Nc^2*(1 - x1)*(1 - x1*z)*(1 - x2*z)) + 
   (4*NA*(1 + x2))/(Nc^2*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA*x2*(-1 - 3*x2 + 2*x2*z))/(Nc*(1 - x1)^3) - 
   (NA*x2*(-1 + 4*Nc + Nc^2 + 8*Nc*x2 - 8*Nc*x2*z))/(Nc^2*(1 - x1)^2) + 
   (NA*(4 - 3*x2 + 4*Nc*x2 + 3*Nc^2*x2 + 4*Nc*x2^2 + 4*z + 4*x2*z - 
      8*Nc*x2^2*z))/(Nc^2*(1 - x1)) - 
   (2*NA*(2 - x1 + 2*Nc*x1 + Nc^2*x1 - x2 + 2*Nc*x2 + Nc^2*x2 - x1*x2 + 
      Nc^2*x1*x2 + 2*z + 2*x1*z - 2*Nc*x1^2*z + 2*x2*z + 2*x1*x2*z - 
      2*Nc*x2^2*z))/Nc^2 + (8*NA*(-2 + Nc^2))/(Nc^2*(1 - x1)*(1 - x2)*
     Subscript[m, X]^2) - (4*NA*(-2 + Nc^2)*(2 + x1 + x1^2))/
    (Nc^2*(1 - x2)*Subscript[m, X]^2) - (4*NA*(-2 + Nc^2)*(2 + x2 + x2^2))/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (4*NA*(-2 + Nc^2)*(2 + x1 + x1^2 + x2 + x2^2))/(Nc^2*Subscript[m, X]^2)) + 
 Log[2]*((-8*NA*x1^2*(-2 + z))/(Nc*(1 - x2)^4) - 
   (8*NA*x2^2*(-2 + z))/(Nc*(1 - x1)^4) - (4*NA)/(Nc*z) - 
   (8*NA*x1^2)/(Nc*(1 - x2)^4*z) + (8*NA*x1*(1 + x1))/(Nc*(1 - x2)^3*z) - 
   (4*NA*(1 + x1)^2)/(Nc*(1 - x2)^2*z) + (2*NA*(-3 + 2*Nc + 3*x1 + 2*Nc*x1))/
    (Nc^2*(1 - x2)*z) - (8*NA*x2^2)/(Nc*(1 - x1)^4*z) + 
   (8*NA*x2*(1 + x2))/(Nc*(1 - x1)^3*z) - (4*NA*(1 + x2)^2)/
    (Nc*(1 - x1)^2*z) - (8*NA)/(Nc^2*(x1 + x2)*z) + 
   (8*NA)/(Nc^2*(1 - x1)*(x1 + x2)*z) + (8*NA)/(Nc^2*(1 - x2)*(x1 + x2)*z) + 
   (2*NA*(-3 + 2*Nc + 3*x2 + 2*Nc*x2))/(Nc^2*(1 - x1)*z) - 
   (4*NA*(-1 + x1 - x2))/(Nc^2*(1 - x1*z)) - 
   (4*NA*(1 + x2))/(Nc^2*(1 - x1)*(1 - x1*z)) + 
   (8*NA*x1*(-1 - 3*x1 + 2*x1*z))/(Nc*(1 - x2)^3) - 
   (4*NA*x1*(1 - 3*Nc - 4*Nc*x1 + 4*Nc*x1*z))/(Nc^2*(1 - x2)^2) - 
   (8*NA)/(Nc^2*(1 - x1)*(1 - x2*z)) + 
   (8*NA)/(Nc^2*(1 - x1)*(1 - x2)*(1 - x2*z)) - 
   (4*NA*(1 + x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + 
   (4*NA*(1 + x1 + x2))/(Nc^2*(1 - x2*z)) + 
   (8*NA)/(Nc^2*(1 - x1)*(1 - x1*z)*(1 - x2*z)) - 
   (8*NA*(1 + x2))/(Nc^2*(1 - x1*z)*(1 - x2*z)) + 
   (8*NA*x2*(-1 - 3*x2 + 2*x2*z))/(Nc*(1 - x1)^3) - 
   (4*NA*x2*(1 - 3*Nc - 4*Nc*x2 + 4*Nc*x2*z))/(Nc^2*(1 - x1)^2) - 
   (8*NA*(-2 + Nc - 2*z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(1 - x2)) + 
   (8*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(x1 + x2)) + 
   (8*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x2)*(x1 + x2)) + 
   (4*NA*(-3*x1 + 2*Nc*x1 - 2*Nc*x1^2 - 6*z - 2*x1*z - 8*Nc*x1*z + 
      4*Nc*x1^2*z + 8*Nc*x1*z^2))/(Nc^2*(1 - x2)) + 
   (4*NA*(-3*x2 + 2*Nc*x2 - 2*Nc*x2^2 - 6*z - 2*x2*z - 8*Nc*x2*z + 
      4*Nc*x2^2*z + 8*Nc*x2*z^2))/(Nc^2*(1 - x1)) - 
   (4*NA*(-4*x1 + 3*Nc*x1 + Nc*x2 - 6*z - 2*x1*z - 8*Nc*x1*z + 2*Nc*x1^2*z - 
      6*x2*z - 2*x1*x2*z - 8*Nc*x1*x2*z + 2*Nc*x2^2*z + 8*Nc*x1*z^2 + 
      8*Nc*x1*x2*z^2 + 8*Nc*x1*x2^2*z^2 - 8*Nc*x2^3*z^2))/Nc^2 - 
   (8*NA*(-4 + 2*Nc - 2*x2^2 + Nc*x2^2 + 2*z - 4*Nc*z + 2*x2^2*z - 
      4*Nc*x2^2*z + 4*Nc*z^2 + 4*Nc*x2^2*z^2 + 4*Nc*x2^4*z^2))/
    (Nc^2*(x1 + x2)) + (24*NA)/(Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(12 + 7*x1 + 7*x1^2))/(Nc^2*(1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(12 + 7*x2 + 7*x2^2))/(Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (2*NA*(12 + 7*x1 + 7*x1^2 + 7*x2 + 4*x1*x2 + 7*x2^2))/
    (Nc^2*Subscript[m, X]^2)) + Log[1 - x1*z]*
  ((-2*NA*(-1 + Nc)^2*x2)/(Nc^2*(1 - x1)^2) + (2*NA)/(Nc^2*z) + 
   (2*NA*(1 - x2))/(Nc^2*(1 - x1)*z) + 
   (2*NA*(3 + Nc + Nc^2 + 3*z - 2*Nc*z + Nc^2*z))/(Nc^2*(1 - x1)*(1 - x2)) - 
   (2*NA*(-1 - Nc + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) - 
   (2*NA*(-1 + 2*Nc + Nc^2)*(1 + x2))/(Nc^2*(1 - x1)*(1 - x1*z)) + 
   (2*NA*(-1 + 2*Nc + Nc^2 - Nc*x1 - x2 + 2*Nc*x2 + Nc^2*x2))/
    (Nc^2*(1 - x1*z)) - (2*NA*(3 + Nc + Nc^2 + x1 + Nc*x1 + Nc^2*x1 + 3*z - 
      2*Nc*z + Nc^2*z + 3*x1*z - 2*Nc*x1*z + Nc^2*x1*z))/(Nc^2*(1 - x2)) - 
   (2*NA*(3 + Nc + Nc^2 - 2*x2 + Nc*x2 - 2*Nc^2*x2 + 3*z - 2*Nc*z + Nc^2*z + 
      3*x2*z - 2*Nc*x2*z + Nc^2*x2*z))/(Nc^2*(1 - x1)) + 
   (2*NA*(3 + Nc + Nc^2 + x1 + Nc*x1 + Nc^2*x1 - x2 - Nc*x2 - Nc^2*x2 + 3*z - 
      2*Nc*z + Nc^2*z + 3*x1*z - 2*Nc*x1*z + Nc^2*x1*z + 3*x2*z - 2*Nc*x2*z + 
      Nc^2*x2*z + 3*x1*x2*z - 2*Nc*x1*x2*z + Nc^2*x1*x2*z))/Nc^2 + 
   (4*NA*(1 + Nc^2))/(Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(2 + 2*Nc^2 + 2*x1 + Nc^2*x1 + 2*x1^2 + Nc^2*x1^2))/
    (Nc^2*(1 - x2)*Subscript[m, X]^2) - (2*NA*(1 + Nc^2)*(2 + x2 + x2^2))/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (2*NA*(2 + 2*Nc^2 + 2*x1 + Nc^2*x1 + 2*x1^2 + Nc^2*x1^2 + x2 + Nc^2*x2 + 
      2*x1*x2 + x2^2 + Nc^2*x2^2))/(Nc^2*Subscript[m, X]^2)) + 
 Log[1 - x2*z]*((-2*NA*(-1 + Nc)^2*x1)/(Nc^2*(1 - x2)^2) + (2*NA)/(Nc^2*z) + 
   (2*NA*(1 - x1))/(Nc^2*(1 - x2)*z) + 
   (2*NA*(3 + Nc + Nc^2 + 3*z - 2*Nc*z + Nc^2*z))/(Nc^2*(1 - x1)*(1 - x2)) - 
   (2*NA*(3 + Nc + Nc^2 - 2*x1 + Nc*x1 - 2*Nc^2*x1 + 3*z - 2*Nc*z + Nc^2*z + 
      3*x1*z - 2*Nc*x1*z + Nc^2*x1*z))/(Nc^2*(1 - x2)) - 
   (2*NA*(-1 - Nc + Nc^2)*x2)/(Nc^2*(1 - x2*z)^2) - 
   (2*NA*(-1 + 2*Nc + Nc^2)*(1 + x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + 
   (2*NA*(-1 + 2*Nc + Nc^2 - x1 + 2*Nc*x1 + Nc^2*x1 - Nc*x2))/
    (Nc^2*(1 - x2*z)) - (2*NA*(3 + Nc + Nc^2 + x2 + Nc*x2 + Nc^2*x2 + 3*z - 
      2*Nc*z + Nc^2*z + 3*x2*z - 2*Nc*x2*z + Nc^2*x2*z))/(Nc^2*(1 - x1)) + 
   (2*NA*(3 + Nc + Nc^2 - x1 - Nc*x1 - Nc^2*x1 + x2 + Nc*x2 + Nc^2*x2 + 3*z - 
      2*Nc*z + Nc^2*z + 3*x1*z - 2*Nc*x1*z + Nc^2*x1*z + 3*x2*z - 2*Nc*x2*z + 
      Nc^2*x2*z + 3*x1*x2*z - 2*Nc*x1*x2*z + Nc^2*x1*x2*z))/Nc^2 + 
   (4*NA*(1 + Nc^2))/(Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(1 + Nc^2)*(2 + x1 + x1^2))/(Nc^2*(1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(2 + 2*Nc^2 + 2*x2 + Nc^2*x2 + 2*x2^2 + Nc^2*x2^2))/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (2*NA*(2 + 2*Nc^2 + x1 + Nc^2*x1 + x1^2 + Nc^2*x1^2 + 2*x2 + Nc^2*x2 + 
      2*x1*x2 + 2*x2^2 + Nc^2*x2^2))/(Nc^2*Subscript[m, X]^2)) + 
 Log[1 - x2]*((2*NA*(-1 + Nc)^2*x1)/(Nc^2*(1 - x2)^2) - 
   (8*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - z)) + 
   (4*NA^2*(1 + x1))/(Nc^2*(1 - x2)*(1 - z)) + 
   (4*NA^2*(1 + x2))/(Nc^2*(1 - x1)*(1 - z)) - (2*NA^2*(1 + x1)*(1 + x2))/
    (Nc^2*(1 - z)) - (2*NA)/(Nc^2*z) + (2*NA*(1 - x1))/(Nc^2*(1 - x2)*z) - 
   (4*NA)/(Nc^2*(1 - x2)*(x1 + x2)*z) + (2*NA*(1 + x2))/(Nc^2*(x1 + x2)*z) + 
   (2*NA*(-1 - Nc + Nc^2)*x2)/(Nc^2*(1 - x2*z)^2) + 
   (2*NA*(-1 + 2*Nc + Nc^2)*(1 + x1))/(Nc^2*(1 - x2)*(1 - x2*z)) - 
   (2*NA*(-1 + 2*Nc + Nc^2 - x1 + 2*Nc*x1 + Nc^2*x1 - Nc*x2))/
    (Nc^2*(1 - x2*z)) + (4*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/
    (Nc^2*(1 - x1)*(1 - x2)) - (4*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/
    (Nc^2*(1 - x2)*(x1 + x2)) - 
   (2*NA*(2 - 3*x1 + 4*Nc*x1 + 3*Nc^2*x1 - 4*z - 8*Nc*x1*z + 8*Nc*x1*z^2))/
    (Nc^2*(1 - x2)) - (2*NA*(-2 + Nc - 2*x2 + Nc*x2 - 2*z - 4*Nc*z - 2*x2*z - 
      2*Nc*x2*z + 4*Nc*z^2 + 4*Nc*x2*z^2))/(Nc^2*(1 - x1)) + 
   (2*NA*(2 - 4*x1 + 4*Nc*x1 + 2*Nc^2*x1 - x1*x2 + Nc^2*x1*x2 - 4*z - 
      8*Nc*x1*z - 4*x2*z + 2*Nc*x2*z - 4*Nc*x1*x2*z - 2*x2^2*z + 
      2*Nc*x2^2*z + 8*Nc*x1*z^2 + 8*Nc*x1*x2*z^2 - 4*Nc*x2^2*z^2 + 
      4*Nc*x1*x2^2*z^2 - 4*Nc*x2^3*z^2))/Nc^2 + 
   (2*NA*(-4 + 2*Nc - 4*x2 + Nc*x2 - 2*x2^2 + Nc*x2^2 + 2*z - 4*Nc*z + 
      2*x2*z - 4*Nc*x2*z + 2*x2^2*z - 4*Nc*x2^2*z + 2*x2^3*z - 2*Nc*x2^3*z + 
      4*Nc*z^2 + 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 + 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)) - (4*NA*(-1 + 2*Nc^2))/
    (Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) + 
   (2*NA*(-1 + 2*Nc^2)*(2 + x1 + x1^2))/(Nc^2*(1 - x2)*Subscript[m, X]^2) + 
   (4*NA*(-1 + 2*Nc^2 + Nc^2*x2 + Nc^2*x2^2))/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) - 
   (2*NA*(-2 + 4*Nc^2 - x1 + 2*Nc^2*x1 - x1^2 + 2*Nc^2*x1^2 + 2*Nc^2*x2 + 
      2*x1*x2 + 2*Nc^2*x2^2))/(Nc^2*Subscript[m, X]^2)) + 
 Log[1 - x1]*((2*NA*(-1 + Nc)^2*x2)/(Nc^2*(1 - x1)^2) - 
   (8*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - z)) + 
   (4*NA^2*(1 + x1))/(Nc^2*(1 - x2)*(1 - z)) + 
   (4*NA^2*(1 + x2))/(Nc^2*(1 - x1)*(1 - z)) - (2*NA^2*(1 + x1)*(1 + x2))/
    (Nc^2*(1 - z)) + (2*NA*(1 - x2))/(Nc^2*(1 - x1)*z) - 
   (4*NA)/(Nc^2*(1 - x1)*(x1 + x2)*z) + (2*NA*(1 - x2))/(Nc^2*(x1 + x2)*z) + 
   (2*NA*(-1 - Nc + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) + 
   (2*NA*(-1 + 2*Nc + Nc^2)*(1 + x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - 
   (2*NA*(-1 + 2*Nc + Nc^2 - Nc*x1 - x2 + 2*Nc*x2 + Nc^2*x2))/
    (Nc^2*(1 - x1*z)) + (4*NA*(-1 + Nc - z - 2*Nc*z + 2*Nc*z^2))/
    (Nc^2*(1 - x1)*(1 - x2)) - (4*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/
    (Nc^2*(1 - x1)*(x1 + x2)) - 
   (2*NA*(-2 + Nc - 2*x1 + Nc*x1 - 2*z - 4*Nc*z - 2*x1*z - 2*Nc*x1*z + 
      4*Nc*z^2 + 4*Nc*x1*z^2))/(Nc^2*(1 - x2)) - 
   (2*NA*(2 - 3*x2 + 4*Nc*x2 + 3*Nc^2*x2 - 4*z - 8*Nc*x2*z + 8*Nc*x2*z^2))/
    (Nc^2*(1 - x1)) + (2*NA*(-2 + Nc - 2*x1 + Nc*x1 - 2*x2 + 3*Nc*x2 + 
      2*Nc^2*x2 - x1*x2 + Nc^2*x1*x2 - 2*z - 4*Nc*z - 2*x1*z - 2*Nc*x1*z - 
      2*x2*z - 4*Nc*x2*z - 2*x1*x2*z - 2*Nc*x1*x2*z + 2*x2^2*z - 
      2*Nc*x2^2*z + 4*Nc*z^2 + 4*Nc*x1*z^2 + 4*Nc*x2*z^2 + 4*Nc*x1*x2*z^2 + 
      4*Nc*x2^2*z^2 + 4*Nc*x1*x2^2*z^2 - 4*Nc*x2^3*z^2))/Nc^2 + 
   (2*NA*(-4 + 2*Nc + 4*x2 - Nc*x2 - 2*x2^2 + Nc*x2^2 + 2*z - 4*Nc*z - 
      2*x2*z + 4*Nc*x2*z + 2*x2^2*z - 4*Nc*x2^2*z - 2*x2^3*z + 2*Nc*x2^3*z + 
      4*Nc*z^2 - 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 - 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)) - (4*NA*(-1 + 2*Nc^2))/
    (Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) + 
   (4*NA*(-1 + 2*Nc^2 + Nc^2*x1 + Nc^2*x1^2))/
    (Nc^2*(1 - x2)*Subscript[m, X]^2) + (2*NA*(-1 + 2*Nc^2)*(2 + x2 + x2^2))/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) - 
   (2*NA*(-2 + 4*Nc^2 + 2*Nc^2*x1 + 2*Nc^2*x1^2 - x2 + 2*Nc^2*x2 + 2*x1*x2 - 
      x2^2 + 2*Nc^2*x2^2))/(Nc^2*Subscript[m, X]^2)) + 
 Log[x2]*((-2*NA*(-1 + Nc)^2*x2)/(Nc^2*(1 - x1)^2) + 
   (8*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x1))/(Nc^2*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x2))/(Nc^2*(1 - x1)*(1 - z)) + (2*NA^2*(1 + x1)*(1 + x2))/
    (Nc^2*(1 - z)) - (2*NA*(1 - x2))/(Nc^2*(1 - x1)*z) + 
   (4*NA)/(Nc^2*(1 - x1)*(x1 + x2)*z) - (2*NA*(1 - x2))/(Nc^2*(x1 + x2)*z) - 
   (2*NA*(-1 - Nc + Nc^2)*x1)/(Nc^2*(1 - x1*z)^2) - 
   (2*NA*(2 + Nc)*(1 + x2))/(Nc*(1 - x1)*(1 - x1*z)) + 
   (2*NA*(2*Nc + Nc^2 - x1 - Nc*x1 + 2*Nc*x2 + Nc^2*x2))/(Nc^2*(1 - x1*z)) - 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x2*z)) + 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x2)*(1 - x2*z)) - 
   (2*NA*(1 + x1))/(Nc^2*(1 - x2)*(1 - x2*z)) + 
   (2*NA*(1 + x1 + x2))/(Nc^2*(1 - x2*z)) + 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA*(1 + x2))/(Nc^2*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA*(-2 + Nc - 2*z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(1 - x2)) + 
   (4*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(x1 + x2)) + 
   (2*NA*(-4 + Nc - 2*x1 + Nc*x1 - 4*z - 4*Nc*z - 4*x1*z - 2*Nc*x1*z + 
      4*Nc*z^2 + 4*Nc*x1*z^2))/(Nc^2*(1 - x2)) + 
   (2*NA*(-3*x2 + 4*Nc*x2 + 3*Nc^2*x2 - 6*z - 2*x2*z - 8*Nc*x2*z + 
      8*Nc*x2*z^2))/(Nc^2*(1 - x1)) - 
   (2*NA*(-4 + Nc - 2*x1 + Nc*x1 - 2*x2 + 3*Nc*x2 + 2*Nc^2*x2 - x1*x2 + 
      Nc^2*x1*x2 - 4*z - 4*Nc*z - 4*x1*z - 2*Nc*x1*z - 4*x2*z - 4*Nc*x2*z - 
      4*x1*x2*z - 2*Nc*x1*x2*z + 2*x2^2*z - 2*Nc*x2^2*z + 4*Nc*z^2 + 
      4*Nc*x1*z^2 + 4*Nc*x2*z^2 + 4*Nc*x1*x2*z^2 + 4*Nc*x2^2*z^2 + 
      4*Nc*x1*x2^2*z^2 - 4*Nc*x2^3*z^2))/Nc^2 - 
   (2*NA*(-4 + 2*Nc + 4*x2 - Nc*x2 - 2*x2^2 + Nc*x2^2 + 2*z - 4*Nc*z - 
      2*x2*z + 4*Nc*x2*z + 2*x2^2*z - 4*Nc*x2^2*z - 2*x2^3*z + 2*Nc*x2^3*z + 
      4*Nc*z^2 - 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 - 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)) + (4*NA*(1 + 2*Nc^2))/
    (Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) - 
   (4*NA*(1 + 2*Nc^2 + x1 + Nc^2*x1 + x1^2 + Nc^2*x1^2))/
    (Nc^2*(1 - x2)*Subscript[m, X]^2) - (2*NA*(1 + 2*Nc^2)*(2 + x2 + x2^2))/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (2*NA*(2 + 4*Nc^2 + 2*x1 + 2*Nc^2*x1 + 2*x1^2 + 2*Nc^2*x1^2 + x2 + 
      2*Nc^2*x2 + 2*x1*x2 + x2^2 + 2*Nc^2*x2^2))/(Nc^2*Subscript[m, X]^2)) + 
 Log[x1]*((-2*NA*(-1 + Nc)^2*x1)/(Nc^2*(1 - x2)^2) + 
   (8*NA^2)/(Nc^2*(1 - x1)*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x1))/(Nc^2*(1 - x2)*(1 - z)) - 
   (4*NA^2*(1 + x2))/(Nc^2*(1 - x1)*(1 - z)) + (2*NA^2*(1 + x1)*(1 + x2))/
    (Nc^2*(1 - z)) + (2*NA)/(Nc^2*z) - (2*NA*(1 - x1))/(Nc^2*(1 - x2)*z) + 
   (4*NA)/(Nc^2*(1 - x2)*(x1 + x2)*z) - (2*NA*(1 + x2))/(Nc^2*(x1 + x2)*z) - 
   (2*NA*(-1 + x1 - x2))/(Nc^2*(1 - x1*z)) - 
   (2*NA*(1 + x2))/(Nc^2*(1 - x1)*(1 - x1*z)) - (2*NA*(-1 - Nc + Nc^2)*x2)/
    (Nc^2*(1 - x2*z)^2) - (4*NA)/(Nc^2*(1 - x1)*(1 - x2*z)) + 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x2)*(1 - x2*z)) - (2*NA*(2 + Nc)*(1 + x1))/
    (Nc*(1 - x2)*(1 - x2*z)) + 
   (2*NA*(2*Nc + Nc^2 + 2*Nc*x1 + Nc^2*x1 + x2 - Nc*x2))/(Nc^2*(1 - x2*z)) + 
   (4*NA)/(Nc^2*(1 - x1)*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA*(1 + x2))/(Nc^2*(1 - x1*z)*(1 - x2*z)) - 
   (4*NA*(-2 + Nc - 2*z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x1)*(1 - x2)) + 
   (4*NA*(-2 + Nc + z - 2*Nc*z + 2*Nc*z^2))/(Nc^2*(1 - x2)*(x1 + x2)) + 
   (2*NA*(-3*x1 + 4*Nc*x1 + 3*Nc^2*x1 - 6*z - 2*x1*z - 8*Nc*x1*z + 
      8*Nc*x1*z^2))/(Nc^2*(1 - x2)) + 
   (2*NA*(-4 + Nc - 2*x2 + Nc*x2 - 4*z - 4*Nc*z - 4*x2*z - 2*Nc*x2*z + 
      4*Nc*z^2 + 4*Nc*x2*z^2))/(Nc^2*(1 - x1)) - 
   (2*NA*(-4*x1 + 4*Nc*x1 + 2*Nc^2*x1 - x1*x2 + Nc^2*x1*x2 - 6*z - 2*x1*z - 
      8*Nc*x1*z - 6*x2*z + 2*Nc*x2*z - 2*x1*x2*z - 4*Nc*x1*x2*z - 2*x2^2*z + 
      2*Nc*x2^2*z + 8*Nc*x1*z^2 + 8*Nc*x1*x2*z^2 - 4*Nc*x2^2*z^2 + 
      4*Nc*x1*x2^2*z^2 - 4*Nc*x2^3*z^2))/Nc^2 - 
   (2*NA*(-4 + 2*Nc - 4*x2 + Nc*x2 - 2*x2^2 + Nc*x2^2 + 2*z - 4*Nc*z + 
      2*x2*z - 4*Nc*x2*z + 2*x2^2*z - 4*Nc*x2^2*z + 2*x2^3*z - 2*Nc*x2^3*z + 
      4*Nc*z^2 + 4*Nc*x2*z^2 + 4*Nc*x2^2*z^2 + 4*Nc*x2^3*z^2 + 
      4*Nc*x2^4*z^2))/(Nc^2*(x1 + x2)) + (4*NA*(1 + 2*Nc^2))/
    (Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) - 
   (2*NA*(1 + 2*Nc^2)*(2 + x1 + x1^2))/(Nc^2*(1 - x2)*Subscript[m, X]^2) - 
   (4*NA*(1 + 2*Nc^2 + x2 + Nc^2*x2 + x2^2 + Nc^2*x2^2))/
    (Nc^2*(1 - x1)*Subscript[m, X]^2) + 
   (2*NA*(2 + 4*Nc^2 + x1 + 2*Nc^2*x1 + x1^2 + 2*Nc^2*x1^2 + 2*x2 + 
      2*Nc^2*x2 + 2*x1*x2 + 2*x2^2 + 2*Nc^2*x2^2))/
    (Nc^2*Subscript[m, X]^2)) + 
 (2*NA*(-12*Lh - 11*Nc^2 + 12*Lh*Nc^2 + 2*Nc*Nf))/
  (3*Nc^2*(1 - x1)*(1 - x2)*Subscript[m, X]^2) - 
 (NA*(-12*Lh - 11*Nc^2 + 12*Lh*Nc^2 + 2*Nc*Nf)*(2 + x1 + x1^2))/
  (3*Nc^2*(1 - x2)*Subscript[m, X]^2) - 
 (NA*(-12*Lh - 11*Nc^2 + 12*Lh*Nc^2 + 2*Nc*Nf)*(2 + x2 + x2^2))/
  (3*Nc^2*(1 - x1)*Subscript[m, X]^2) + 
 (NA*(-12*Lh - 11*Nc^2 + 12*Lh*Nc^2 + 2*Nc*Nf)*(2 + x1 + x1^2 + x2 + x2^2))/
  (3*Nc^2*Subscript[m, X]^2)


==> anc/qqp.m <==
(4*(-4 + Lh)*NA*x2^2*(-2 + z))/(Nc*(1 - x1)^4) + ((-1 + Lh)*NA)/(Nc*z) + 
 (4*(-4 + Lh)*NA*x2^2)/(Nc*(1 - x1)^4*z) - (4*(-4 + Lh)*NA*x2*(1 + x2))/
  (Nc*(1 - x1)^3*z) - (2*NA*(-1 + Lh - 2*x2 + Lh*x2))/(Nc*(1 - x1)*z) + 
 (2*NA*(-1 + Lh - 8*x2 + 2*Lh*x2 - 2*x2^2 + Lh*x2^2))/(Nc*(1 - x1)^2*z) + 
 ((-2 + Lh)*NA*x1)/(Nc*(1 - x1*z)^2) - 
 (NA*(1 - 2*Lh - x1 + Lh*x1 + 3*x2 - 2*Lh*x2))/(Nc*(1 - x1*z)) - 
 (NA*(-1 + 2*Lh - 3*x2 + 2*Lh*x2))/(Nc*(1 - x1)*(1 - x1*z)) - 
 (4*(-4 + Lh)*NA*x2*(-1 - 3*x2 + 2*x2*z))/(Nc*(1 - x1)^3) + 
 (NA*x2*(19 - 4*Lh + 20*x2 - 8*Lh*x2 - 20*x2*z + 8*Lh*x2*z))/
  (Nc*(1 - x1)^2) + (NA*(1 + 11*x2 - 8*Lh*x2 + x1*x2 - x2^2 - 8*x2^2*z + 
    8*Lh*x2^2*z))/(2*Nc) - 
 (NA*(2 + 7*x2 - 4*Lh*x2 + 4*x2^2 - 4*Lh*x2^2 - 10*z + 2*x2*z - 8*x2^2*z + 
    8*Lh*x2^2*z + 8*z^2))/(Nc*(1 - x1)) + 
 (2*NA*(1 - z)*(1 + x2 - 4*z - 12*x2*z + 16*x2*z^2))/
  (Nc*(1 - x1)*\[Beta]^2) - 
 (NA*(4 + 4*x1 + x1^2 + 4*x2 - 2*x1*x2 - x1^2*x2 + x1^3*x2 - 3*x2^2 + 
    2*x1*x2^2 + x1^2*x2^2 + 3*x2^3 - x1*x2^3 - x2^4 - 20*z - 20*x1*z - 
    52*x2*z + 20*x2^2*z - 4*x2^3*z + 16*z^2 + 16*x1*z^2 + 112*x2*z^2 - 
    16*x2^2*z^2 - 64*x2*z^3))/(2*Nc*\[Beta]^2) + 
 ((-8*NA*x2^2*(-2 + z))/(Nc*(1 - x1)^4) - (2*NA)/(Nc*z) - 
   (8*NA*x2^2)/(Nc*(1 - x1)^4*z) + (4*NA*(1 + x2))/(Nc*(1 - x1)*z) + 
   (8*NA*x2*(1 + x2))/(Nc*(1 - x1)^3*z) - (4*NA*(1 + x2)^2)/
    (Nc*(1 - x1)^2*z) - (4*NA*x2*(-1 + 2*x2*z))/Nc + 
   (8*NA*x2*(-1 - 3*x2 + 2*x2*z))/(Nc*(1 - x1)^3) + 
   (8*NA*x2*(-1 - x2 + 2*x2*z))/(Nc*(1 - x1)) - 
   (4*NA*x2*(-3 - 4*x2 + 4*x2*z))/(Nc*(1 - x1)^2))*Log[2] + 
 ((4*NA*x2)/Nc - (4*NA*x2)/(Nc*(1 - x1)^2) - (2*NA*x1)/(Nc*(1 - x1*z)^2) + 
   (2*NA*(-2 + x1 - 2*x2))/(Nc*(1 - x1*z)) + 
   (4*NA*(1 + x2))/(Nc*(1 - x1)*(1 - x1*z)))*(Log[1 - x1] - Log[x2] - 
   Log[1 - x1*z]) + 
 (-((NA*x2*(2 + x1^2 + 4*x2 + 2*x1*x2 - 4*x1*x2*z))/(Nc*(1 - x1)^2)) - 
   (NA*x2*(-1 + x1^2 + 6*x2 + 2*x1*x2 - 4*x1*x2*z))/(Nc*(1 - x1)^4) + 
   (NA*x2*(1 + x1^2 + 8*x2 + 2*x1*x2 - 4*x1*x2*z))/(Nc*(1 - x1)^3) + 
   (2*NA*x2)/(Nc*(x1 + x2 - \[Beta])) + (8*NA*(1 - x2 + x2^2))/
    (Nc*(1 - x1)^4*(x1 + x2 - \[Beta])) - (4*NA*(6 - x2 + x2^2))/
    (Nc*(1 - x1)*(x1 + x2 - \[Beta])) - (8*NA*(3 - 2*x2 + 2*x2^2))/
    (Nc*(1 - x1)^3*(x1 + x2 - \[Beta])) + (4*NA*(8 - 3*x2 + 3*x2^2))/
    (Nc*(1 - x1)^2*(x1 + x2 - \[Beta])) - (NA*(1 - x2)^2*x2*(1 + x2)^2)/
    (4*Nc*(1 - x1)*\[Beta]^3) + 
   (NA*x2*(1 + x1 + x1^2 + x1^3 - x1^4 - 2*x1^3*x2 - 2*x2^2 - 2*x1*x2^2 + 
      2*x1*x2^3 + x2^4))/(4*Nc*\[Beta]^3) - (NA*x2*(5 + x2^2))/
    (2*Nc*(1 - x1)*\[Beta]) + (NA*x2*(5 + x1 + 2*x1^2 + 3*x1*x2 + x2^2))/
    (2*Nc*\[Beta]) - (8*NA)/(Nc*(1 - x1)^4*(x1 + x2 - \[Beta])*\[Beta]) + 
   (32*NA)/(Nc*(1 - x1)^3*(x1 + x2 - \[Beta])*\[Beta]) - 
   (56*NA)/(Nc*(1 - x1)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (56*NA)/(Nc*(1 - x1)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (2*NA*(12 - 4*x2 + x2^2))/(Nc*(x1 + x2 - \[Beta])*\[Beta]) + 
   (2*NA*x2)/(Nc*(x1 + x2 + \[Beta])) + (8*NA*(1 - x2 + x2^2))/
    (Nc*(1 - x1)^4*(x1 + x2 + \[Beta])) - (4*NA*(6 - x2 + x2^2))/
    (Nc*(1 - x1)*(x1 + x2 + \[Beta])) - (8*NA*(3 - 2*x2 + 2*x2^2))/
    (Nc*(1 - x1)^3*(x1 + x2 + \[Beta])) + (4*NA*(8 - 3*x2 + 3*x2^2))/
    (Nc*(1 - x1)^2*(x1 + x2 + \[Beta])) + 
   (8*NA)/(Nc*(1 - x1)^4*\[Beta]*(x1 + x2 + \[Beta])) - 
   (32*NA)/(Nc*(1 - x1)^3*\[Beta]*(x1 + x2 + \[Beta])) + 
   (56*NA)/(Nc*(1 - x1)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (56*NA)/(Nc*(1 - x1)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (2*NA*(12 - 4*x2 + x2^2))/(Nc*\[Beta]*(x1 + x2 + \[Beta])) - 
   (NA*x2*(-4*x1 - 8*x2 + 3*\[Beta]))/(4*Nc) + 
   (NA*x2*(4*x1^2 + 8*x1*x2 - 16*x1*x2*z + 3*\[Beta]))/(4*Nc*(1 - x1)))*
  Log[x1 + x2 - \[Beta]] + 
 (-((NA*x2*(2 + x1^2 + 4*x2 + 2*x1*x2 - 4*x1*x2*z))/(Nc*(1 - x1)^2)) - 
   (NA*x2*(-1 + x1^2 + 6*x2 + 2*x1*x2 - 4*x1*x2*z))/(Nc*(1 - x1)^4) + 
   (NA*x2*(1 + x1^2 + 8*x2 + 2*x1*x2 - 4*x1*x2*z))/(Nc*(1 - x1)^3) + 
   (NA*x2*(4*x1^2 + 8*x1*x2 - 16*x1*x2*z - 3*\[Beta]))/(4*Nc*(1 - x1)) + 
   (2*NA*x2)/(Nc*(x1 + x2 - \[Beta])) + (8*NA*(1 - x2 + x2^2))/
    (Nc*(1 - x1)^4*(x1 + x2 - \[Beta])) - (4*NA*(6 - x2 + x2^2))/
    (Nc*(1 - x1)*(x1 + x2 - \[Beta])) - (8*NA*(3 - 2*x2 + 2*x2^2))/
    (Nc*(1 - x1)^3*(x1 + x2 - \[Beta])) + (4*NA*(8 - 3*x2 + 3*x2^2))/
    (Nc*(1 - x1)^2*(x1 + x2 - \[Beta])) + (NA*(1 - x2)^2*x2*(1 + x2)^2)/
    (4*Nc*(1 - x1)*\[Beta]^3) - 
   (NA*x2*(1 + x1 + x1^2 + x1^3 - x1^4 - 2*x1^3*x2 - 2*x2^2 - 2*x1*x2^2 + 
      2*x1*x2^3 + x2^4))/(4*Nc*\[Beta]^3) + (NA*x2*(5 + x2^2))/
    (2*Nc*(1 - x1)*\[Beta]) - (NA*x2*(5 + x1 + 2*x1^2 + 3*x1*x2 + x2^2))/
    (2*Nc*\[Beta]) - (8*NA)/(Nc*(1 - x1)^4*(x1 + x2 - \[Beta])*\[Beta]) + 
   (32*NA)/(Nc*(1 - x1)^3*(x1 + x2 - \[Beta])*\[Beta]) - 
   (56*NA)/(Nc*(1 - x1)^2*(x1 + x2 - \[Beta])*\[Beta]) + 
   (56*NA)/(Nc*(1 - x1)*(x1 + x2 - \[Beta])*\[Beta]) - 
   (2*NA*(12 - 4*x2 + x2^2))/(Nc*(x1 + x2 - \[Beta])*\[Beta]) + 
   (2*NA*x2)/(Nc*(x1 + x2 + \[Beta])) + (8*NA*(1 - x2 + x2^2))/
    (Nc*(1 - x1)^4*(x1 + x2 + \[Beta])) - (4*NA*(6 - x2 + x2^2))/
    (Nc*(1 - x1)*(x1 + x2 + \[Beta])) - (8*NA*(3 - 2*x2 + 2*x2^2))/
    (Nc*(1 - x1)^3*(x1 + x2 + \[Beta])) + (4*NA*(8 - 3*x2 + 3*x2^2))/
    (Nc*(1 - x1)^2*(x1 + x2 + \[Beta])) + 
   (8*NA)/(Nc*(1 - x1)^4*\[Beta]*(x1 + x2 + \[Beta])) - 
   (32*NA)/(Nc*(1 - x1)^3*\[Beta]*(x1 + x2 + \[Beta])) + 
   (56*NA)/(Nc*(1 - x1)^2*\[Beta]*(x1 + x2 + \[Beta])) - 
   (56*NA)/(Nc*(1 - x1)*\[Beta]*(x1 + x2 + \[Beta])) + 
   (2*NA*(12 - 4*x2 + x2^2))/(Nc*\[Beta]*(x1 + x2 + \[Beta])) + 
   (NA*x2*(4*x1 + 8*x2 + 3*\[Beta]))/(4*Nc))*Log[x1 + x2 + \[Beta]] + 
 ((4*NA*x2^2*(-2 + z))/(Nc*(1 - x1)^4) + NA/(Nc*z) + 
   (4*NA*x2^2)/(Nc*(1 - x1)^4*z) - (2*NA*(1 + x2))/(Nc*(1 - x1)*z) - 
   (4*NA*x2*(1 + x2))/(Nc*(1 - x1)^3*z) + (2*NA*(1 + x2)^2)/
    (Nc*(1 - x1)^2*z) + (NA*x1)/(Nc*(1 - x1*z)^2) - 
   (NA*(-2 + x1 - 2*x2))/(Nc*(1 - x1*z)) - (2*NA*(1 + x2))/
    (Nc*(1 - x1)*(1 - x1*z)) - (4*NA*x2*(1 - x2*z))/Nc - 
   (4*NA*x2*(-1 - 3*x2 + 2*x2*z))/(Nc*(1 - x1)^3) + 
   (4*NA*x2*(-1 - 2*x2 + 2*x2*z))/(Nc*(1 - x1)^2) - 
   (4*NA*x2*(-1 - x2 + 2*x2*z))/(Nc*(1 - x1)))*Log[Subscript[m, X]^2]

